First search for short-baseline neutrino oscillations at HFIR with PROSPECT

This Letter reports the first scientific results from the observation of antineutrinos emitted by fission products of $^{235}$U at the High Flux Isotope Reactor. PROSPECT, the Precision Reactor Oscillation and Spectrum Experiment, consists of a segmented 4 ton $^6$Li-doped liquid scintillator detector covering a baseline range of 7-9 m from the reactor and operating under less than 1 meter water equivalent overburden. Data collected during 33 live-days of reactor operation at a nominal power of 85 MW yields a detection of 25461 $\pm$ 283 (stat.) inverse beta decays. Observation of reactor antineutrinos can be achieved in PROSPECT at 5$\sigma$ statistical significance within two hours of on-surface reactor-on data-taking. A reactor-model independent analysis of the inverse beta decay prompt energy spectrum as a function of baseline constrains significant portions of the previously allowed sterile neutrino oscillation parameter space at 95% confidence level and disfavors the best fit of the Reactor Antineutrino Anomaly at 2.2$\sigma$ confidence level.

==> anc/Exclusion_90.txt <==
PROSPECT exclusion curve at 90% Confidence Level	
Delta(m^{2})	sin^{2}(2.theta)
0.175312	1.001656
0.178146	0.979054
0.192890	0.892728
0.194196	0.884939
0.205690	0.804016
0.207814	0.795644
0.224278	0.738361
0.238265	0.709119
0.251647	0.682728
0.282355	0.654015
0.316810	0.637173
0.355471	0.663170
0.398849	0.680241
0.447521	0.672702
0.502131	0.634229
0.504848	0.632003
0.563406	0.580101
0.577456	0.563273
0.603604	0.502018
0.632159	0.459067
0.638091	0.447424
0.659651	0.398767
0.688199	0.355401
0.708285	0.316752
0.709301	0.314715
0.721946	0.282305
0.739996	0.251605
0.764902	0.224243
0.780082	0.199857
0.795857	0.183741
0.801991	0.178123
0.821181	0.158752
0.857499	0.141488
0.883738	0.126101
0.892976	0.116893
0.901824	0.112388
0.975773	0.100166
1.001944	0.097115
1.036528	0.100166
1.124210	0.107306
1.146694	0.112388
1.179364	0.126101
1.241261	0.141488
1.240737	0.158752
1.261400	0.166407
1.298296	0.178123
1.359872	0.199857
1.402591	0.224243
1.415330	0.230570
1.588040	0.234606
1.654092	0.224243
1.777563	0.199857
1.781825	0.198777
1.831793	0.178123
1.922767	0.158752
1.999260	0.141758
2.003249	0.141488
2.185034	0.126101
2.243230	0.121059
2.516975	0.112714
2.521147	0.112388
2.622286	0.100166
2.764843	0.089273
2.824120	0.086145
2.988668	0.089273
3.164495	0.100166
3.168745	0.100363
3.213410	0.112388
3.276216	0.126101
3.323309	0.141488
3.398935	0.158752
3.450882	0.178123
3.494557	0.199857
3.546546	0.224243
3.555430	0.231252
3.571105	0.224243
3.657638	0.199857
3.730230	0.178123
3.817679	0.158752
3.944328	0.141488
3.989300	0.132481
4.029595	0.126101
4.098677	0.112388
4.194103	0.100166
4.291575	0.089273
4.360581	0.079564
4.466943	0.070912
4.476110	0.070071
4.482249	0.070912
4.555616	0.079564
4.580607	0.089273
4.665783	0.100166
4.675571	0.112388
4.744821	0.126101
4.796880	0.141488
4.851479	0.158752
4.907173	0.178123
4.946129	0.199857
5.003490	0.224243
5.022325	0.234261
5.169027	0.224243
5.405570	0.206910
5.431089	0.199857
5.532670	0.178123
5.614663	0.158752
5.660367	0.141488
5.729630	0.129496
5.965056	0.141488
6.229778	0.158752
6.322865	0.165268
6.444162	0.178123
6.602166	0.199857
6.791444	0.224243
6.843235	0.233560
7.100000	0.251064
7.351205	0.248599
7.565778	0.224243
7.601205	0.217306
7.774711	0.199857
7.800000	0.196866
8.050000	0.195644
8.073360	0.199857
8.174734	0.224243
8.275477	0.251605
8.308965	0.258846
8.362851	0.282305
8.439921	0.316752
8.458965	0.331116
8.500484	0.355401
8.620048	0.398767
8.650000	0.414898
8.797825	0.398767
8.950000	0.385775
9.032392	0.355401
9.107970	0.316752
9.185171	0.282305
9.259948	0.251605
9.272585	0.246181
9.471740	0.224243
9.622585	0.206397
9.661001	0.224243
9.752172	0.251605
9.779252	0.282305
9.850125	0.316752
9.923948	0.355401
9.974422	0.398767
10.000000	0.419712
10.054057	0.447424
10.178311	0.502018
10.283002	0.563273
10.380558	0.632003
10.398900	0.645343
10.420486	0.632003
10.538422	0.563273
10.646148	0.502018
10.738806	0.447424
10.798900	0.399613
10.800504	0.398767
10.952662	0.355401
10.999512	0.316752
11.084241	0.282305
11.150000	0.261244
11.348564	0.282305
11.400000	0.310827
11.402830	0.316752
11.498682	0.355401
11.564300	0.398767
11.631645	0.447424
11.688129	0.502018
11.745839	0.563273
11.805362	0.632003
11.850000	0.673656
12.350000	0.671414
12.429758	0.632003
12.560236	0.563273
12.650000	0.509287
12.679839	0.502018
12.972598	0.447424
13.071050	0.430528
13.111832	0.447424
13.222843	0.502018
13.335606	0.563273
13.453278	0.632003
13.560884	0.709119
13.571050	0.715882
14.030091	0.795644
14.100000	0.804606
14.132919	0.795644
14.353252	0.709119
14.541502	0.632003
14.685100	0.580698
14.886537	0.632003

==> anc/Exclusion_95.txt <==
PROSPECT exclusion curve at 95% Confidence Level	
Delta(m^{2})	sin^{2}(2.theta)
0.187532	1.001656
0.194196	0.965292
0.205690	0.910459
0.209113	0.892728
0.224278	0.813832
0.228964	0.795644
0.251647	0.729364
0.276630	0.709119
0.282355	0.703811
0.316810	0.679270
0.355471	0.705541
0.361000	0.709119
0.398849	0.723624
0.428121	0.709119
0.447521	0.698670
0.502131	0.659718
0.533729	0.632003
0.563406	0.600527
0.598581	0.563273
0.624373	0.502018
0.632159	0.490227
0.655185	0.447424
0.682735	0.398767
0.709301	0.361567
0.712737	0.355401
0.734747	0.316752
0.743603	0.282305
0.767691	0.251605
0.795857	0.228058
0.800821	0.224243
0.816278	0.199857
0.845434	0.178123
0.875321	0.158752
0.892976	0.150951
0.949164	0.141488
1.001944	0.130182
1.124210	0.136365
1.155380	0.141488
1.187124	0.158752
1.218624	0.178123
1.261400	0.195085
1.272609	0.199857
1.346710	0.224243
1.394550	0.251605
1.415330	0.261492
1.588040	0.258053
1.615876	0.251605
1.781825	0.235156
1.822907	0.224243
1.861896	0.199857
1.910662	0.178123
1.996570	0.158752
1.999260	0.158335
2.233707	0.141488
2.243230	0.140234
2.516975	0.130383
2.590734	0.126101
2.741835	0.112388
2.824120	0.106474
2.955011	0.112388
3.168745	0.120016
3.197277	0.126101
3.250658	0.141488
3.331821	0.158752
3.397601	0.178123
3.442820	0.199857
3.515574	0.224243
3.543631	0.251605
3.555430	0.257561
3.575683	0.251605
3.626352	0.224243
3.743267	0.199857
3.823933	0.178123
3.914771	0.158752
3.989300	0.149937
4.080799	0.141488
4.151625	0.126101
4.275583	0.112388
4.343733	0.100166
4.476110	0.089292
4.564807	0.100166
4.583825	0.112388
4.655819	0.126101
4.715268	0.141488
4.780207	0.158752
4.834862	0.178123
4.899353	0.199857
4.948789	0.224243
5.001025	0.251605
5.022325	0.261201
5.164122	0.251605
5.405570	0.234667
5.461940	0.224243
5.539321	0.199857
5.625587	0.178123
5.714662	0.158752
5.729630	0.154067
5.783515	0.158752
6.122804	0.178123
6.322865	0.195629
6.353084	0.199857
6.604526	0.224243
6.719826	0.251605
6.843235	0.267149
7.057018	0.282305
7.100000	0.288128
7.351205	0.285091
7.376783	0.282305
7.601205	0.261299
7.690281	0.251605
7.800000	0.227108
8.050000	0.243853
8.103893	0.251605
8.238499	0.282305
8.308965	0.298268
8.361865	0.316752
8.420086	0.355401
8.458965	0.373546
8.524482	0.398767
8.626035	0.447424
8.650000	0.458723
8.820153	0.447424
8.950000	0.435179
9.023883	0.398767
9.135586	0.355401
9.213955	0.316752
9.272585	0.295576
9.448709	0.282305
9.622585	0.252550
9.663991	0.282305
9.772086	0.316752
9.854840	0.355401
9.901726	0.398767
9.947074	0.447424
10.000000	0.475987
10.078718	0.502018
10.203947	0.563273
10.319796	0.632003
10.398900	0.689455
10.496785	0.632003
10.656865	0.563273
10.750585	0.502018
10.798900	0.480174
10.866906	0.447424
10.986667	0.398767
11.083631	0.355401
11.150000	0.321012
11.400000	0.354071
11.403601	0.355401
11.438473	0.398767
11.558374	0.447424
11.624153	0.502018
11.662729	0.563273
11.754970	0.632003
11.834862	0.709119
11.850000	0.726759
12.350000	0.729380
12.411437	0.709119
12.578119	0.632003
12.650000	0.598288
12.828742	0.563273
13.054520	0.502018
13.071050	0.498746
13.078740	0.502018
13.200855	0.563273
13.340718	0.632003
13.452807	0.709119
13.571050	0.783436
13.647478	0.795644
14.100000	0.867672
14.341705	0.795644
14.543097	0.709119
14.685100	0.670230
14.882378	0.709119

==> anc/RelativeSpectra.txt <==
Relative spectrum for each baseline used in PROSPECT oscillation analysis
Each energy bin is 0.4 MeV wide
Energy range (MeV) 	 value(arb) 	 error(arb)

6.7-7.1 m
1	0.951202	0.30299
1.4	0.955213	0.177504
1.8	0.894199	0.151968
2.2	1.28499	0.160679
2.6	0.917929	0.125174
3	1.17944	0.133291
3.4	0.888014	0.136106
3.8	1.29728	0.164815
4.2	1.09343	0.201225
4.6	1.29972	0.338962
5	0.810174	0.366154
5.4	0.704748	0.378642
5.8	0.830659	0.532578
6.2	0.238997	0.805311
6.6	1.04916	1.19146
7	-3.07466	3.87304


7.1-7.5 m
1	0.996797	0.143119
1.4	0.960338	0.0754485
1.8	1.00372	0.0683143
2.2	0.993843	0.0682232
2.6	1.0664	0.0547723
3	1.0582	0.0573666
3.4	1.02979	0.0610435
3.8	0.972018	0.0683472
4.2	1.19748	0.0858116
4.6	0.881377	0.136425
5	0.973433	0.158969
5.4	1.17145	0.169128
5.8	0.765486	0.210785
6.2	1.31985	0.35017
6.6	1.05674	0.458929
7	1.70591	1.67972


7.5-8.0 m
1	0.949968	0.12322
1.4	0.990803	0.063644
1.8	0.97078	0.0543662
2.2	0.956898	0.0562789
2.6	0.979395	0.0425753
3	0.977441	0.0438528
3.4	0.952629	0.0467465
3.8	1.06194	0.0522017
4.2	1.03402	0.0667611
4.6	1.18438	0.102284
5	0.919916	0.118148
5.4	0.869429	0.1289
5.8	0.897229	0.171105
6.2	1.21151	0.267868
6.6	0.481173	0.384848
7	0.96195	1.23159


8.0-8.4 m
1	1.14254	0.137888
1.4	0.998255	0.067668
1.8	1.08073	0.0591217
2.2	1.02211	0.0619263
2.6	1.01369	0.0452749
3	1.01017	0.0477828
3.4	1.03552	0.0491131
3.8	0.956423	0.0557312
4.2	0.902824	0.0691998
4.6	0.827025	0.112203
5	1.0445	0.132907
5.4	1.08118	0.139848
5.8	1.27986	0.195258
6.2	0.590418	0.297217
6.6	1.16302	0.421804
7	1.29152	1.43171


8.4-8.8 m
1	0.863615	0.212155
1.4	1.06099	0.100882
1.8	0.928645	0.0876317
2.2	0.947749	0.097556
2.6	0.959415	0.0689309
3	0.961825	0.0694541
3.4	1.05369	0.0755518
3.8	0.901489	0.0798178
4.2	0.834056	0.109774
4.6	1.05722	0.193806
5	1.19323	0.229702
5.4	1.11465	0.237517
5.8	0.921124	0.295579
6.2	1.42168	0.484149
6.6	1.14283	0.687438
7	0.359844	2.31158


8.8-9.2 m
1	0.67023	0.644871
1.4	1.24696	0.356491
1.8	0.879919	0.309824
2.2	1.18505	0.325854
2.6	0.926024	0.237434
3	0.50024	0.24581
3.4	0.65519	0.256489
3.8	1.19362	0.296825
4.2	1.31143	0.460395
4.6	0.969827	0.828391
5	0.609353	0.972282
5.4	-0.358405	0.966131
5.8	1.19371	1.14971
6.2	-0.607975	1.85746
6.6	5.46708	2.66439
7	3.14748	8.69254

==> anc/criticalChi2Map_0.9.txt <==
# Date: Sep 18, 2018
# Critical squared distribution corresponding to PROSPECT data(arXiv:1806.02784v3) at 90% CL.
#
# A unified methodology as outlined by Feldman and Cousins (Phys. Rev. D, 57:3873–3889, Apr 1998) was utilized to generate the critical chi-squared values.
# For each set of oscillation parameters (sin22theta,deltam2), 1000 toys were generated taking all statistical and systematic uncertainties into account.
# delta chi-squared is generated for each toy by subtracting the best-fit chi-squared value from the chi-squared corresponding to the true oscillation parameters. 
# 90% critical chi-squared was then generated such that 90% of the toy experiments have delta chi-squared < critical chi-squared
# All the critical chi-squared values on the table would be 4.61 if standard chi-squared tables for 2 DOF were used. 
#
# This file in conjunction with deltaChi2Map.txt file can be used to generate PROSPECT 90% CL exclusion curve 
# A point (sin22theta,deltam2) is said be excluded by PROSPECT data at 90% CL if: 
# delta chi-squared(sin22theta,deltam2) > critical chi-squared(sin22theta,deltam2)

#Format: (sin22theta,deltam2(eV^2),critical chi-squared)

0.0100166,0.100174,8.189
0.0100166,0.112398,7.809
0.0100166,0.126115,8.009
0.0100166,0.141505,8.329
0.0100166,0.158772,8.229
0.0100166,0.178146,8.3595
0.0100166,0.194196,8.349
0.0100166,0.20569,8.4395
0.0100166,0.224278,8.3945
0.0100166,0.251647,8.009
0.0100166,0.282355,7.969
0.0100166,0.31681,8.159
0.0100166,0.355471,8.1745
0.0100166,0.398849,8.339
0.0100166,0.447521,8.249
0.0100166,0.502131,8.219
0.0100166,0.563406,7.759
0.0100166,0.632159,8.489
0.0100166,0.709301,8.249
0.0100166,0.795857,8.0995
0.0100166,0.892976,7.859
0.0100166,1.00194,8.189
0.0100166,1.12421,8.0445
0.0100166,1.2614,8.239
0.0100166,1.41533,8.079
0.0100166,1.58804,8.339
0.0100166,1.78182,8.129
0.0100166,1.99926,8.299
0.0100166,2.24323,8.5145
0.0100166,2.51697,8.289
0.0100166,2.82412,8.439
0.0100166,3.16874,8.119
0.0100166,3.55543,8.0645
0.0100166,3.9893,8.309
0.0100166,4.47611,8.0045
0.0100166,5.02233,8.1445
0.0100166,5.40557,7.9345
0.0100166,5.72963,8.17967
0.0100166,6.32287,8.029
0.0100166,6.84323,8.049
0.0100166,7.1,8.2545
0.0100166,7.35121,8.2095
0.0100166,7.60121,8.2445
0.0100166,7.8,7.94225
0.0100166,8.05,8.359
0.0100166,8.30897,8.08633
0.0100166,8.45896,7.959
0.0100166,8.65,7.849
0.0100166,8.95,8.269
0.0100166,9.27258,8.129
0.0100166,9.62259,7.9995
0.0100166,10,8.1695
0.0100166,10.3989,7.9945
0.0100166,10.7989,8.2045
0.0100166,11.15,8.019
0.0100166,11.4,8.619
0.0100166,11.85,8.229
0.0100166,12.35,8.1095
0.0100166,12.65,7.8695
0.0100166,13.071,8.439
0.0100166,13.571,8.4945
0.0100166,14.1,8.199
0.0100166,14.6851,7.949
0.0112387,0.100174,8.139
0.0112387,0.112398,8.059
0.0112387,0.126115,7.879
0.0112387,0.141505,8.249
0.0112387,0.158772,8.059
0.0112387,0.178146,8.209
0.0112387,0.194196,8.029
0.0112387,0.20569,8.4245
0.0112387,0.224278,7.9445
0.0112387,0.251647,8.04633
0.0112387,0.282355,8.2245
0.0112387,0.31681,8.419
0.0112387,0.355471,8.02633
0.0112387,0.398849,8.039
0.0112387,0.447521,8.0695
0.0112387,0.502131,8.169
0.0112387,0.563406,8.179
0.0112387,0.632159,8.159
0.0112387,0.709301,8.019
0.0112387,0.795857,8.059
0.0112387,0.892976,7.819
0.0112387,1.00194,8.179
0.0112387,1.12421,7.899
0.0112387,1.2614,7.839
0.0112387,1.41533,8.229
0.0112387,1.58804,8.389
0.0112387,1.78182,8.3445
0.0112387,1.99926,8.149
0.0112387,2.24323,8.2645
0.0112387,2.51697,8.169
0.0112387,2.82412,8.0945
0.0112387,3.16874,8.1445
0.0112387,3.55543,8.219
0.0112387,3.9893,8.359
0.0112387,4.47611,8.3295
0.0112387,5.02233,8.049
0.0112387,5.40557,7.849
0.0112387,5.72963,8.269
0.0112387,6.32287,8.159
0.0112387,6.84323,8.059
0.0112387,7.1,7.909
0.0112387,7.35121,8.319
0.0112387,7.60121,8.2795
0.0112387,7.8,8.019
0.0112387,8.05,7.99475
0.0112387,8.30897,8.079
0.0112387,8.45896,8.199
0.0112387,8.65,8.2695
0.0112387,8.95,8.0445
0.0112387,9.27258,7.8495
0.0112387,9.62259,8.409
0.0112387,10,8.209
0.0112387,10.3989,8.289
0.0112387,10.7989,8.059
0.0112387,11.15,8.6245
0.0112387,11.4,8.3895
0.0112387,11.85,8.289
0.0112387,12.35,8.509
0.0112387,12.65,8.38967
0.0112387,13.071,8.429
0.0112387,13.571,8.389
0.0112387,14.1,8.389
0.0112387,14.6851,8.709
0.0126101,0.100174,8.369
0.0126101,0.112398,8.179
0.0126101,0.126115,8.259
0.0126101,0.141505,8.069
0.0126101,0.158772,8.399
0.0126101,0.178146,8.3395
0.0126101,0.194196,8.4195
0.0126101,0.20569,8.059
0.0126101,0.224278,8.149
0.0126101,0.251647,8.539
0.0126101,0.282355,8.469
0.0126101,0.31681,8.429
0.0126101,0.355471,8.5745
0.0126101,0.398849,8.049
0.0126101,0.447521,8.249
0.0126101,0.502131,8.4295
0.0126101,0.563406,8.0295
0.0126101,0.632159,8.3145
0.0126101,0.709301,8.379
0.0126101,0.795857,8.569
0.0126101,0.892976,7.969
0.0126101,1.00194,8.099
0.0126101,1.12421,8.299
0.0126101,1.2614,8.309
0.0126101,1.41533,8.2245
0.0126101,1.58804,8.259
0.0126101,1.78182,8.309
0.0126101,1.99926,8.169
0.0126101,2.24323,8.06
0.0126101,2.51697,8.5495
0.0126101,2.82412,7.979
0.0126101,3.16874,7.9395
0.0126101,3.55543,8.0695
0.0126101,3.9893,8.163
0.0126101,4.47611,8.289
0.0126101,5.02233,7.869
0.0126101,5.40557,8.129
0.0126101,5.72963,8.409
0.0126101,6.32287,7.8295
0.0126101,6.84323,8.3895
0.0126101,7.1,8.499
0.0126101,7.35121,8.5395
0.0126101,7.60121,8.2445
0.0126101,7.8,7.979
0.0126101,8.05,8.14967
0.0126101,8.30897,8.419
0.0126101,8.45896,7.629
0.0126101,8.65,8.3995
0.0126101,8.95,8.2345
0.0126101,9.27258,7.779
0.0126101,9.62259,8.269
0.0126101,10,8.349
0.0126101,10.3989,8.09967
0.0126101,10.7989,7.729
0.0126101,11.15,8.369
0.0126101,11.4,8.619
0.0126101,11.85,8.099
0.0126101,12.35,7.919
0.0126101,12.65,8.069
0.0126101,13.071,7.9095
0.0126101,13.571,8.2995
0.0126101,14.1,8.009
0.0126101,14.6851,8.1395
0.0141488,0.100174,8.309
0.0141488,0.112398,7.899
0.0141488,0.126115,8.279
0.0141488,0.141505,8.0195
0.0141488,0.158772,7.939
0.0141488,0.178146,8.409
0.0141488,0.194196,7.95967
0.0141488,0.20569,8.169
0.0141488,0.224278,7.899
0.0141488,0.251647,8.3545
0.0141488,0.282355,8.2145
0.0141488,0.31681,8.329
0.0141488,0.355471,8.029
0.0141488,0.398849,8.2795
0.0141488,0.447521,8.0745
0.0141488,0.502131,7.979
0.0141488,0.563406,8.619
0.0141488,0.632159,7.9545
0.0141488,0.709301,8.819
0.0141488,0.795857,8.109
0.0141488,0.892976,8.5495
0.0141488,1.00194,8.2895
0.0141488,1.12421,8.119
0.0141488,1.2614,8.089
0.0141488,1.41533,8.4045
0.0141488,1.58804,8.049
0.0141488,1.78182,8.06967
0.0141488,1.99926,7.799
0.0141488,2.24323,8.075
0.0141488,2.51697,8.559
0.0141488,2.82412,8.169
0.0141488,3.16874,8.35967
0.0141488,3.55543,8.4295
0.0141488,3.9893,8.2245
0.0141488,4.47611,8.129
0.0141488,5.02233,8.169
0.0141488,5.40557,8.429
0.0141488,5.72963,8.359
0.0141488,6.32287,8.239
0.0141488,6.84323,8.419
0.0141488,7.1,8.409
0.0141488,7.35121,8.1145
0.0141488,7.60121,8.5595
0.0141488,7.8,8.069
0.0141488,8.05,8.299
0.0141488,8.30897,7.8845
0.0141488,8.45896,8.179
0.0141488,8.65,8.139
0.0141488,8.95,8.0445
0.0141488,9.27258,8.579
0.0141488,9.62259,8.169
0.0141488,10,8.2345
0.0141488,10.3989,8.2145
0.0141488,10.7989,7.909
0.0141488,11.15,8.3795
0.0141488,11.4,8.1845
0.0141488,11.85,8.699
0.0141488,12.35,8.189
0.0141488,12.65,8.439
0.0141488,13.071,8.269
0.0141488,13.571,8.199
0.0141488,14.1,8.079
0.0141488,14.6851,7.829
0.0158752,0.100174,8.249
0.0158752,0.112398,8.199
0.0158752,0.126115,7.859
0.0158752,0.141505,8.0195
0.0158752,0.158772,8.049
0.0158752,0.178146,7.899
0.0158752,0.194196,8.489
0.0158752,0.20569,8.289
0.0158752,0.224278,8.4245
0.0158752,0.251647,7.8095
0.0158752,0.282355,8.2645
0.0158752,0.31681,7.8995
0.0158752,0.355471,8.479
0.0158752,0.398849,8.519
0.0158752,0.447521,8.269
0.0158752,0.502131,8.139
0.0158752,0.563406,8.019
0.0158752,0.632159,8.0795
0.0158752,0.709301,8.209
0.0158752,0.795857,8.2045
0.0158752,0.892976,8.189
0.0158752,1.00194,8.329
0.0158752,1.12421,8.599
0.0158752,1.2614,7.789
0.0158752,1.41533,8.2795
0.0158752,1.58804,8.2345
0.0158752,1.78182,7.919
0.0158752,1.99926,7.939
0.0158752,2.24323,8.059
0.0158752,2.51697,8.1395
0.0158752,2.82412,8.579
0.0158752,3.16874,8.349
0.0158752,3.55543,8.209
0.0158752,3.9893,8.7745
0.0158752,4.47611,7.6595
0.0158752,5.02233,8.339
0.0158752,5.40557,8.229
0.0158752,5.72963,7.839
0.0158752,6.32287,8.369
0.0158752,6.84323,8.039
0.0158752,7.1,8.2445
0.0158752,7.35121,8.159
0.0158752,7.60121,7.939
0.0158752,7.8,8.309
0.0158752,8.05,8.149
0.0158752,8.30897,8.109
0.0158752,8.45896,8.149
0.0158752,8.65,8.199
0.0158752,8.95,7.989
0.0158752,9.27258,8.229
0.0158752,9.62259,7.729
0.0158752,10,8.2395
0.0158752,10.3989,8.489
0.0158752,10.7989,8.109
0.0158752,11.15,8.169
0.0158752,11.4,7.959
0.0158752,11.85,8.319
0.0158752,12.35,8.22967
0.0158752,12.65,8.429
0.0158752,13.071,8.369
0.0158752,13.571,8.279
0.0158752,14.1,7.8895
0.0158752,14.6851,8.419
0.0178123,0.100174,8.419
0.0178123,0.112398,8.1845
0.0178123,0.126115,8.179
0.0178123,0.141505,8.189
0.0178123,0.158772,8.5195
0.0178123,0.178146,8.519
0.0178123,0.194196,7.909
0.0178123,0.20569,8.1595
0.0178123,0.224278,8.339
0.0178123,0.251647,8.509
0.0178123,0.282355,8.439
0.0178123,0.31681,8.0895
0.0178123,0.355471,8.209
0.0178123,0.398849,8.4945
0.0178123,0.447521,7.899
0.0178123,0.502131,8.149
0.0178123,0.563406,8.339
0.0178123,0.632159,8.119
0.0178123,0.709301,7.909
0.0178123,0.795857,8.2045
0.0178123,0.892976,7.799
0.0178123,1.00194,8.0845
0.0178123,1.12421,8.1995
0.0178123,1.2614,8.339
0.0178123,1.41533,8.0545
0.0178123,1.58804,8.2295
0.0178123,1.78182,8.219
0.0178123,1.99926,8.029
0.0178123,2.24323,7.8695
0.0178123,2.51697,8.089
0.0178123,2.82412,8.1845
0.0178123,3.16874,7.88725
0.0178123,3.55543,8.399
0.0178123,3.9893,8.019
0.0178123,4.47611,8.419
0.0178123,5.02233,8.139
0.0178123,5.40557,7.969
0.0178123,5.72963,8.289
0.0178123,6.32287,8.38475
0.0178123,6.84323,8.369
0.0178123,7.1,8.059
0.0178123,7.35121,8.049
0.0178123,7.60121,8.099
0.0178123,7.8,7.9445
0.0178123,8.05,8.069
0.0178123,8.30897,8.139
0.0178123,8.45896,7.869
0.0178123,8.65,8.369
0.0178123,8.95,8.3695
0.0178123,9.27258,8.289
0.0178123,9.62259,7.979
0.0178123,10,7.98633
0.0178123,10.3989,7.799
0.0178123,10.7989,8.249
0.0178123,11.15,8.039
0.0178123,11.4,8.2795
0.0178123,11.85,8.049
0.0178123,12.35,8.309
0.0178123,12.65,8.239
0.0178123,13.071,8.539
0.0178123,13.571,8.129
0.0178123,14.1,8.009
0.0178123,14.6851,8.2245
0.0199857,0.100174,8.069
0.0199857,0.112398,8.259
0.0199857,0.126115,8.68633
0.0199857,0.141505,8.5045
0.0199857,0.158772,8.1995
0.0199857,0.178146,8.2745
0.0199857,0.194196,8.029
0.0199857,0.20569,8.4695
0.0199857,0.224278,8.1595
0.0199857,0.251647,7.849
0.0199857,0.282355,8.1095
0.0199857,0.31681,8.2695
0.0199857,0.355471,8.359
0.0199857,0.398849,8.559
0.0199857,0.447521,8.199
0.0199857,0.502131,8.1245
0.0199857,0.563406,7.9695
0.0199857,0.632159,8.4345
0.0199857,0.709301,8.209
0.0199857,0.795857,8.4245
0.0199857,0.892976,8.409
0.0199857,1.00194,8.509
0.0199857,1.12421,8.3545
0.0199857,1.2614,8.169
0.0199857,1.41533,8.4095
0.0199857,1.58804,8.169
0.0199857,1.78182,8.269
0.0199857,1.99926,8.209
0.0199857,2.24323,7.969
0.0199857,2.51697,8.1845
0.0199857,2.82412,7.879
0.0199857,3.16874,8.149
0.0199857,3.55543,7.9745
0.0199857,3.9893,8.129
0.0199857,4.47611,8.44633
0.0199857,5.02233,8.099
0.0199857,5.40557,7.789
0.0199857,5.72963,8.079
0.0199857,6.32287,7.8095
0.0199857,6.84323,7.8845
0.0199857,7.1,8.369
0.0199857,7.35121,8.1795
0.0199857,7.60121,7.949
0.0199857,7.8,8.3745
0.0199857,8.05,8.099
0.0199857,8.30897,8.329
0.0199857,8.45896,8.229
0.0199857,8.65,7.809
0.0199857,8.95,7.969
0.0199857,9.27258,8.34633
0.0199857,9.62259,8.0295
0.0199857,10,8.29975
0.0199857,10.3989,8.269
0.0199857,10.7989,8.169
0.0199857,11.15,8.1795
0.0199857,11.4,7.859
0.0199857,11.85,8.1195
0.0199857,12.35,8.119
0.0199857,12.65,8.269
0.0199857,13.071,8.169
0.0199857,13.571,7.749
0.0199857,14.1,8.3245
0.0199857,14.6851,8.459
0.0224243,0.100174,8.029
0.0224243,0.112398,8.1795
0.0224243,0.126115,8.0845
0.0224243,0.141505,8.14633
0.0224243,0.158772,7.9995
0.0224243,0.178146,7.9995
0.0224243,0.194196,8.2345
0.0224243,0.20569,8.349
0.0224243,0.224278,8.2895
0.0224243,0.251647,8.079
0.0224243,0.282355,8.379
0.0224243,0.31681,8.379
0.0224243,0.355471,8.079
0.0224243,0.398849,8.459
0.0224243,0.447521,8.5745
0.0224243,0.502131,8.449
0.0224243,0.563406,8.0995
0.0224243,0.632159,8.319
0.0224243,0.709301,8.409
0.0224243,0.795857,8.6445
0.0224243,0.892976,8.3345
0.0224243,1.00194,8.069
0.0224243,1.12421,8.459
0.0224243,1.2614,8.149
0.0224243,1.41533,8.279
0.0224243,1.58804,8.239
0.0224243,1.78182,8.279
0.0224243,1.99926,8.039
0.0224243,2.24323,7.6445
0.0224243,2.51697,8.639
0.0224243,2.82412,8.079
0.0224243,3.16874,8.219
0.0224243,3.55543,7.919
0.0224243,3.9893,8.399
0.0224243,4.47611,8.3395
0.0224243,5.02233,8.449
0.0224243,5.40557,8.2745
0.0224243,5.72963,8.3945
0.0224243,6.32287,7.999
0.0224243,6.84323,8.4745
0.0224243,7.1,8.329
0.0224243,7.35121,7.7095
0.0224243,7.60121,7.8495
0.0224243,7.8,8.449
0.0224243,8.05,8.149
0.0224243,8.30897,8.409
0.0224243,8.45896,8.299
0.0224243,8.65,8.409
0.0224243,8.95,7.9795
0.0224243,9.27258,8.109
0.0224243,9.62259,8.709
0.0224243,10,8.0145
0.0224243,10.3989,8.369
0.0224243,10.7989,8.309
0.0224243,11.15,8.1945
0.0224243,11.4,7.9395
0.0224243,11.85,8.269
0.0224243,12.35,8.429
0.0224243,12.65,8.229
0.0224243,13.071,7.969
0.0224243,13.571,8.1845
0.0224243,14.1,8.519
0.0224243,14.6851,7.919
0.0251605,0.100174,8.069
0.0251605,0.112398,8.2945
0.0251605,0.126115,8.319
0.0251605,0.141505,8.269
0.0251605,0.158772,8.059
0.0251605,0.178146,8.339
0.0251605,0.194196,7.9545
0.0251605,0.20569,8.199
0.0251605,0.224278,8.19633
0.0251605,0.251647,8.339
0.0251605,0.282355,8.069
0.0251605,0.31681,8.2995
0.0251605,0.355471,8.469
0.0251605,0.398849,8.119
0.0251605,0.447521,8.04725
0.0251605,0.502131,8.169
0.0251605,0.563406,8.16967
0.0251605,0.632159,8.2095
0.0251605,0.709301,8.1095
0.0251605,0.795857,7.8445
0.0251605,0.892976,8.5045
0.0251605,1.00194,8.379
0.0251605,1.12421,8.3845
0.0251605,1.2614,8.0895
0.0251605,1.41533,8.2095
0.0251605,1.58804,8.019
0.0251605,1.78182,8.279
0.0251605,1.99926,7.9045
0.0251605,2.24323,8.099
0.0251605,2.51697,8.163
0.0251605,2.82412,7.969
0.0251605,3.16874,8.109
0.0251605,3.55543,8.249
0.0251605,3.9893,8.199
0.0251605,4.47611,7.889
0.0251605,5.02233,7.7895
0.0251605,5.40557,8.1045
0.0251605,5.72963,8.539
0.0251605,6.32287,8.3645
0.0251605,6.84323,8.159
0.0251605,7.1,8.259
0.0251605,7.35121,7.969
0.0251605,7.60121,8.2945
0.0251605,7.8,8.3745
0.0251605,8.05,8.18225
0.0251605,8.30897,8.379
0.0251605,8.45896,8.049
0.0251605,8.65,8.109
0.0251605,8.95,8.209
0.0251605,9.27258,8.299
0.0251605,9.62259,8.3345
0.0251605,10,8.099
0.0251605,10.3989,8.779
0.0251605,10.7989,8.469
0.0251605,11.15,8.279
0.0251605,11.4,8.109
0.0251605,11.85,8.419
0.0251605,12.35,8.323
0.0251605,12.65,8.2895
0.0251605,13.071,8.329
0.0251605,13.571,8.1145
0.0251605,14.1,8.169
0.0251605,14.6851,7.9795
0.0282306,0.100174,8.0595
0.0282306,0.112398,7.949
0.0282306,0.126115,8.11475
0.0282306,0.141505,8.219
0.0282306,0.158772,8.219
0.0282306,0.178146,8.419
0.0282306,0.194196,8.559
0.0282306,0.20569,8.049
0.0282306,0.224278,8.013
0.0282306,0.251647,7.7695
0.0282306,0.282355,8.159
0.0282306,0.31681,8.189
0.0282306,0.355471,8.369
0.0282306,0.398849,8.079
0.0282306,0.447521,8.3495
0.0282306,0.502131,8.189
0.0282306,0.563406,7.929
0.0282306,0.632159,7.839
0.0282306,0.709301,8.15633
0.0282306,0.795857,8.01967
0.0282306,0.892976,8.0445
0.0282306,1.00194,8.2695
0.0282306,1.12421,8.049
0.0282306,1.2614,8.199
0.0282306,1.41533,8.229
0.0282306,1.58804,8.203
0.0282306,1.78182,8.6945
0.0282306,1.99926,8.289
0.0282306,2.24323,8.299
0.0282306,2.51697,8.389
0.0282306,2.82412,8.179
0.0282306,3.16874,8.659
0.0282306,3.55543,7.839
0.0282306,3.9893,7.929
0.0282306,4.47611,7.859
0.0282306,5.02233,8.129
0.0282306,5.40557,8.17975
0.0282306,5.72963,8.109
0.0282306,6.32287,8.339
0.0282306,6.84323,8.199
0.0282306,7.1,8.16633
0.0282306,7.35121,7.9045
0.0282306,7.60121,8.0795
0.0282306,7.8,7.839
0.0282306,8.05,7.8845
0.0282306,8.30897,7.739
0.0282306,8.45896,8.549
0.0282306,8.65,8.4745
0.0282306,8.95,7.819
0.0282306,9.27258,8.149
0.0282306,9.62259,8.279
0.0282306,10,7.989
0.0282306,10.3989,8.249
0.0282306,10.7989,7.799
0.0282306,11.15,7.999
0.0282306,11.4,8.1345
0.0282306,11.85,8.2795
0.0282306,12.35,7.999
0.0282306,12.65,7.919
0.0282306,13.071,7.929
0.0282306,13.571,8.209
0.0282306,14.1,8.2145
0.0282306,14.6851,8.189
0.0316751,0.100174,8.219
0.0316751,0.112398,8.049
0.0316751,0.126115,8.259
0.0316751,0.141505,8.249
0.0316751,0.158772,8.02975
0.0316751,0.178146,8.379
0.0316751,0.194196,8.2845
0.0316751,0.20569,8.349
0.0316751,0.224278,7.59633
0.0316751,0.251647,8.189
0.0316751,0.282355,8.3145
0.0316751,0.31681,8.5395
0.0316751,0.355471,8.089
0.0316751,0.398849,8.079
0.0316751,0.447521,8.429
0.0316751,0.502131,7.999
0.0316751,0.563406,8.389
0.0316751,0.632159,8.0745
0.0316751,0.709301,8.2945
0.0316751,0.795857,8.059
0.0316751,0.892976,8.089
0.0316751,1.00194,8.13475
0.0316751,1.12421,8.0545
0.0316751,1.2614,8.499
0.0316751,1.41533,8.059
0.0316751,1.58804,7.839
0.0316751,1.78182,8.019
0.0316751,1.99926,7.989
0.0316751,2.24323,8.489
0.0316751,2.51697,8.379
0.0316751,2.82412,8.259
0.0316751,3.16874,7.8445
0.0316751,3.55543,8.0595
0.0316751,3.9893,8.0245
0.0316751,4.47611,8.2195
0.0316751,5.02233,7.8495
0.0316751,5.40557,7.839
0.0316751,5.72963,8.299
0.0316751,6.32287,7.7395
0.0316751,6.84323,8.149
0.0316751,7.1,8.229
0.0316751,7.35121,7.849
0.0316751,7.60121,8.2345
0.0316751,7.8,8.2695
0.0316751,8.05,8.2945
0.0316751,8.30897,8.18975
0.0316751,8.45896,8.299
0.0316751,8.65,8.279
0.0316751,8.95,8.0395
0.0316751,9.27258,9.129
0.0316751,9.62259,8.119
0.0316751,10,7.9995
0.0316751,10.3989,8.439
0.0316751,10.7989,8.199
0.0316751,11.15,8.429
0.0316751,11.4,8.129
0.0316751,11.85,8.049
0.0316751,12.35,8.019
0.0316751,12.65,8.149
0.0316751,13.071,8.18967
0.0316751,13.571,8.249
0.0316751,14.1,8.0745
0.0316751,14.6851,8.099
0.0355401,0.100174,7.9695
0.0355401,0.112398,8.609
0.0355401,0.126115,8.519
0.0355401,0.141505,8.219
0.0355401,0.158772,7.9195
0.0355401,0.178146,8.389
0.0355401,0.194196,8.55225
0.0355401,0.20569,8.0495
0.0355401,0.224278,8.239
0.0355401,0.251647,8.539
0.0355401,0.282355,8.1095
0.0355401,0.31681,8.149
0.0355401,0.355471,8.189
0.0355401,0.398849,8.219
0.0355401,0.447521,8.129
0.0355401,0.502131,8.0795
0.0355401,0.563406,8.229
0.0355401,0.632159,8.169
0.0355401,0.709301,8.269
0.0355401,0.795857,8.0895
0.0355401,0.892976,8.2995
0.0355401,1.00194,8.299
0.0355401,1.12421,8.439
0.0355401,1.2614,8.099
0.0355401,1.41533,8.0345
0.0355401,1.58804,8.43967
0.0355401,1.78182,8.123
0.0355401,1.99926,7.889
0.0355401,2.24323,7.999
0.0355401,2.51697,8.129
0.0355401,2.82412,8.259
0.0355401,3.16874,8.579
0.0355401,3.55543,8.149
0.0355401,3.9893,8.3045
0.0355401,4.47611,8.009
0.0355401,5.02233,7.9795
0.0355401,5.40557,8.309
0.0355401,5.72963,7.999
0.0355401,6.32287,7.659
0.0355401,6.84323,7.789
0.0355401,7.1,7.94967
0.0355401,7.35121,8.369
0.0355401,7.60121,7.729
0.0355401,7.8,8.239
0.0355401,8.05,8.019
0.0355401,8.30897,8.2095
0.0355401,8.45896,8.4145
0.0355401,8.65,8.139
0.0355401,8.95,8.119
0.0355401,9.27258,8.1995
0.0355401,9.62259,8.129
0.0355401,10,8.319
0.0355401,10.3989,8.3445
0.0355401,10.7989,8.169
0.0355401,11.15,8.189
0.0355401,11.4,7.869
0.0355401,11.85,8.08633
0.0355401,12.35,8.03633
0.0355401,12.65,7.909
0.0355401,13.071,8.119
0.0355401,13.571,8.283
0.0355401,14.1,8.079
0.0355401,14.6851,8.169
0.0398767,0.100174,8.319
0.0398767,0.112398,8.1445
0.0398767,0.126115,7.979
0.0398767,0.141505,8.239
0.0398767,0.158772,8.339
0.0398767,0.178146,8.059
0.0398767,0.194196,8.059
0.0398767,0.20569,8.3895
0.0398767,0.224278,8.009
0.0398767,0.251647,8.139
0.0398767,0.282355,8.069
0.0398767,0.31681,8.039
0.0398767,0.355471,7.9695
0.0398767,0.398849,8.119
0.0398767,0.447521,8.639
0.0398767,0.502131,8.229
0.0398767,0.563406,8.179
0.0398767,0.632159,7.899
0.0398767,0.709301,8.139
0.0398767,0.795857,8.3495
0.0398767,0.892976,8.11633
0.0398767,1.00194,8.369
0.0398767,1.12421,8.289
0.0398767,1.2614,8.029
0.0398767,1.41533,8.1695
0.0398767,1.58804,8.3645
0.0398767,1.78182,8.419
0.0398767,1.99926,8.2095
0.0398767,2.24323,7.86475
0.0398767,2.51697,8.0145
0.0398767,2.82412,8.119
0.0398767,3.16874,7.86225
0.0398767,3.55543,7.949
0.0398767,3.9893,7.869
0.0398767,4.47611,8.1395
0.0398767,5.02233,8.149
0.0398767,5.40557,8.419
0.0398767,5.72963,8.259
0.0398767,6.32287,7.8795
0.0398767,6.84323,8.3145
0.0398767,7.1,8.379
0.0398767,7.35121,8.609
0.0398767,7.60121,8.139
0.0398767,7.8,8.3045
0.0398767,8.05,8.269
0.0398767,8.30897,8.149
0.0398767,8.45896,7.8545
0.0398767,8.65,8.069
0.0398767,8.95,8.019
0.0398767,9.27258,8.669
0.0398767,9.62259,7.7695
0.0398767,10,8.009
0.0398767,10.3989,8.339
0.0398767,10.7989,8.103
0.0398767,11.15,8.079
0.0398767,11.4,8.3545
0.0398767,11.85,7.89975
0.0398767,12.35,8.119
0.0398767,12.65,8.279
0.0398767,13.071,8.079
0.0398767,13.571,8.159
0.0398767,14.1,8.4295
0.0398767,14.6851,8.189
0.0447424,0.100174,7.9795
0.0447424,0.112398,8.4195
0.0447424,0.126115,8.299
0.0447424,0.141505,7.8445
0.0447424,0.158772,8.2395
0.0447424,0.178146,8.229
0.0447424,0.194196,7.889
0.0447424,0.20569,8.0445
0.0447424,0.224278,8.559
0.0447424,0.251647,8.319
0.0447424,0.282355,8.279
0.0447424,0.31681,8.0895
0.0447424,0.355471,8.039
0.0447424,0.398849,8.439
0.0447424,0.447521,8.329
0.0447424,0.502131,8.149
0.0447424,0.563406,8.069
0.0447424,0.632159,8.229
0.0447424,0.709301,7.9745
0.0447424,0.795857,8.039
0.0447424,0.892976,8.189
0.0447424,1.00194,8.0495
0.0447424,1.12421,8.459
0.0447424,1.2614,8.479
0.0447424,1.41533,8.049
0.0447424,1.58804,8.1945
0.0447424,1.78182,8.193
0.0447424,1.99926,7.859
0.0447424,2.24323,8.519
0.0447424,2.51697,8.0495
0.0447424,2.82412,7.879
0.0447424,3.16874,7.889
0.0447424,3.55543,8.0345
0.0447424,3.9893,8.4095
0.0447424,4.47611,7.789
0.0447424,5.02233,8.02967
0.0447424,5.40557,7.7695
0.0447424,5.72963,8.0445
0.0447424,6.32287,8.199
0.0447424,6.84323,7.919
0.0447424,7.1,7.8945
0.0447424,7.35121,7.9095
0.0447424,7.60121,8.279
0.0447424,7.8,8.289
0.0447424,8.05,8.299
0.0447424,8.30897,8.249
0.0447424,8.45896,8.199
0.0447424,8.65,7.889
0.0447424,8.95,8.0595
0.0447424,9.27258,8.199
0.0447424,9.62259,8.359
0.0447424,10,8.419
0.0447424,10.3989,8.1095
0.0447424,10.7989,8.539
0.0447424,11.15,8.019
0.0447424,11.4,8.369
0.0447424,11.85,8.469
0.0447424,12.35,8.629
0.0447424,12.65,8.4145
0.0447424,13.071,8.029
0.0447424,13.571,8.0345
0.0447424,14.1,8.149
0.0447424,14.6851,8.149
0.0502018,0.100174,8.139
0.0502018,0.112398,8.529
0.0502018,0.126115,8.299
0.0502018,0.141505,8.049
0.0502018,0.158772,8.579
0.0502018,0.178146,7.889
0.0502018,0.194196,8.313
0.0502018,0.20569,8.349
0.0502018,0.224278,8.119
0.0502018,0.251647,8.2145
0.0502018,0.282355,8.2045
0.0502018,0.31681,8.319
0.0502018,0.355471,8.5495
0.0502018,0.398849,8.1295
0.0502018,0.447521,7.849
0.0502018,0.502131,8.0395
0.0502018,0.563406,8.483
0.0502018,0.632159,8.179
0.0502018,0.709301,8.329
0.0502018,0.795857,8.079
0.0502018,0.892976,8.189
0.0502018,1.00194,8.549
0.0502018,1.12421,8.489
0.0502018,1.2614,7.669
0.0502018,1.41533,8.169
0.0502018,1.58804,8.139
0.0502018,1.78182,8.203
0.0502018,1.99926,7.87633
0.0502018,2.24323,7.8445
0.0502018,2.51697,7.83975
0.0502018,2.82412,7.88967
0.0502018,3.16874,8.029
0.0502018,3.55543,8.429
0.0502018,3.9893,7.739
0.0502018,4.47611,8.293
0.0502018,5.02233,8.219
0.0502018,5.40557,7.9945
0.0502018,5.72963,7.879
0.0502018,6.32287,8.079
0.0502018,6.84323,8.059
0.0502018,7.1,8.629
0.0502018,7.35121,8.369
0.0502018,7.60121,8.089
0.0502018,7.8,8.0745
0.0502018,8.05,8.369
0.0502018,8.30897,8.1395
0.0502018,8.45896,8.1145
0.0502018,8.65,8.01967
0.0502018,8.95,8.143
0.0502018,9.27258,7.779
0.0502018,9.62259,8.249
0.0502018,10,8.429
0.0502018,10.3989,8.439
0.0502018,10.7989,7.869
0.0502018,11.15,8.349
0.0502018,11.4,8.0595
0.0502018,11.85,7.939
0.0502018,12.35,8.219
0.0502018,12.65,8.499
0.0502018,13.071,8.029
0.0502018,13.571,8.3695
0.0502018,14.1,8.229
0.0502018,14.6851,7.939
0.0563273,0.100174,7.9945
0.0563273,0.112398,8.1095
0.0563273,0.126115,8.5345
0.0563273,0.141505,8.189
0.0563273,0.158772,8.269
0.0563273,0.178146,8.469
0.0563273,0.194196,8.0345
0.0563273,0.20569,7.8695
0.0563273,0.224278,8.149
0.0563273,0.251647,7.6045
0.0563273,0.282355,8.1595
0.0563273,0.31681,8.319
0.0563273,0.355471,7.7845
0.0563273,0.398849,8.3795
0.0563273,0.447521,8.1495
0.0563273,0.502131,8.019
0.0563273,0.563406,8.139
0.0563273,0.632159,8.099
0.0563273,0.709301,8.0945
0.0563273,0.795857,8.089
0.0563273,0.892976,8.4095
0.0563273,1.00194,8.069
0.0563273,1.12421,8.2845
0.0563273,1.2614,7.849
0.0563273,1.41533,8.0495
0.0563273,1.58804,7.979
0.0563273,1.78182,8.049
0.0563273,1.99926,7.789
0.0563273,2.24323,7.9795
0.0563273,2.51697,8.0195
0.0563273,2.82412,8.203
0.0563273,3.16874,8.429
0.0563273,3.55543,7.869
0.0563273,3.9893,7.6595
0.0563273,4.47611,7.699
0.0563273,5.02233,8.43967
0.0563273,5.40557,8.2695
0.0563273,5.72963,7.879
0.0563273,6.32287,7.969
0.0563273,6.84323,8.089
0.0563273,7.1,8.239
0.0563273,7.35121,7.9845
0.0563273,7.60121,8.169
0.0563273,7.8,8.319
0.0563273,8.05,7.929
0.0563273,8.30897,8.0345
0.0563273,8.45896,8.1345
0.0563273,8.65,8.069
0.0563273,8.95,8.2695
0.0563273,9.27258,8.479
0.0563273,9.62259,8.289
0.0563273,10,8.109
0.0563273,10.3989,8.0195
0.0563273,10.7989,8.4045
0.0563273,11.15,8.429
0.0563273,11.4,7.9645
0.0563273,11.85,8.2795
0.0563273,12.35,8.079
0.0563273,12.65,8.189
0.0563273,13.071,8.069
0.0563273,13.571,8.259
0.0563273,14.1,8.099
0.0563273,14.6851,8.199
0.0632003,0.100174,8.479
0.0632003,0.112398,8.369
0.0632003,0.126115,8.119
0.0632003,0.141505,8.419
0.0632003,0.158772,8.433
0.0632003,0.178146,8.3595
0.0632003,0.194196,8.13633
0.0632003,0.20569,8.169
0.0632003,0.224278,7.6445
0.0632003,0.251647,8.1545
0.0632003,0.282355,8.339
0.0632003,0.31681,8.41633
0.0632003,0.355471,8.5545
0.0632003,0.398849,8.379
0.0632003,0.447521,8.089
0.0632003,0.502131,8.259
0.0632003,0.563406,8.0645
0.0632003,0.632159,7.9345
0.0632003,0.709301,8.199
0.0632003,0.795857,8.199
0.0632003,0.892976,7.979
0.0632003,1.00194,7.969
0.0632003,1.12421,8.109
0.0632003,1.2614,8.239
0.0632003,1.41533,8.209
0.0632003,1.58804,8.4145
0.0632003,1.78182,8.059
0.0632003,1.99926,7.7495
0.0632003,2.24323,7.899
0.0632003,2.51697,7.939
0.0632003,2.82412,7.7445
0.0632003,3.16874,8.1845
0.0632003,3.55543,7.943
0.0632003,3.9893,7.8395
0.0632003,4.47611,7.929
0.0632003,5.02233,8.0195
0.0632003,5.40557,7.929
0.0632003,5.72963,8.459
0.0632003,6.32287,7.879
0.0632003,6.84323,8.239
0.0632003,7.1,8.069
0.0632003,7.35121,8.429
0.0632003,7.60121,8.079
0.0632003,7.8,8.409
0.0632003,8.05,7.959
0.0632003,8.30897,8.099
0.0632003,8.45896,7.989
0.0632003,8.65,8.3045
0.0632003,8.95,8.049
0.0632003,9.27258,8.129
0.0632003,9.62259,8.3795
0.0632003,10,8.049
0.0632003,10.3989,8.3395
0.0632003,10.7989,8.099
0.0632003,11.15,7.679
0.0632003,11.4,8.2295
0.0632003,11.85,8.239
0.0632003,12.35,8.219
0.0632003,12.65,8.079
0.0632003,13.071,8.049
0.0632003,13.571,8.259
0.0632003,14.1,8.1295
0.0632003,14.6851,8.6395
0.0709119,0.100174,8.24967
0.0709119,0.112398,8.0695
0.0709119,0.126115,7.9995
0.0709119,0.141505,8.1445
0.0709119,0.158772,8.1795
0.0709119,0.178146,8.269
0.0709119,0.194196,8.3545
0.0709119,0.20569,7.9345
0.0709119,0.224278,8.12967
0.0709119,0.251647,7.88967
0.0709119,0.282355,8.189
0.0709119,0.31681,7.9145
0.0709119,0.355471,8.199
0.0709119,0.398849,8.029
0.0709119,0.447521,8.409
0.0709119,0.502131,8.239
0.0709119,0.563406,8.109
0.0709119,0.632159,7.839
0.0709119,0.709301,8.029
0.0709119,0.795857,8.199
0.0709119,0.892976,8.139
0.0709119,1.00194,8.209
0.0709119,1.12421,8.453
0.0709119,1.2614,7.759
0.0709119,1.41533,8.519
0.0709119,1.58804,8.109
0.0709119,1.78182,8.359
0.0709119,1.99926,7.659
0.0709119,2.24323,7.4945
0.0709119,2.51697,8.229
0.0709119,2.82412,7.789
0.0709119,3.16874,7.799
0.0709119,3.55543,8.2845
0.0709119,3.9893,8.199
0.0709119,4.47611,7.8495
0.0709119,5.02233,8.0745
0.0709119,5.40557,7.909
0.0709119,5.72963,7.669
0.0709119,6.32287,8.0595
0.0709119,6.84323,8.169
0.0709119,7.1,7.973
0.0709119,7.35121,8.209
0.0709119,7.60121,8.309
0.0709119,7.8,8.3945
0.0709119,8.05,7.9195
0.0709119,8.30897,8.3645
0.0709119,8.45896,7.87967
0.0709119,8.65,8.169
0.0709119,8.95,8.629
0.0709119,9.27258,8.509
0.0709119,9.62259,8.22967
0.0709119,10,7.959
0.0709119,10.3989,7.76967
0.0709119,10.7989,8.6145
0.0709119,11.15,8.199
0.0709119,11.4,7.983
0.0709119,11.85,8.489
0.0709119,12.35,8.349
0.0709119,12.65,8.1395
0.0709119,13.071,8.549
0.0709119,13.571,8.379
0.0709119,14.1,8.00633
0.0709119,14.6851,8.359
0.0795645,0.100174,8.4145
0.0795645,0.112398,8.239
0.0795645,0.126115,7.899
0.0795645,0.141505,8.089
0.0795645,0.158772,8.019
0.0795645,0.178146,8.109
0.0795645,0.194196,8.6495
0.0795645,0.20569,8.159
0.0795645,0.224278,8.149
0.0795645,0.251647,8.1895
0.0795645,0.282355,8.009
0.0795645,0.31681,8.2495
0.0795645,0.355471,8.399
0.0795645,0.398849,7.8745
0.0795645,0.447521,8.539
0.0795645,0.502131,8.229
0.0795645,0.563406,7.989
0.0795645,0.632159,8.149
0.0795645,0.709301,8.1445
0.0795645,0.795857,8.2745
0.0795645,0.892976,7.799
0.0795645,1.00194,7.8895
0.0795645,1.12421,8.229
0.0795645,1.2614,7.629
0.0795645,1.41533,7.839
0.0795645,1.58804,8.089
0.0795645,1.78182,8.329
0.0795645,1.99926,8.2145
0.0795645,2.24323,7.9995
0.0795645,2.51697,7.9845
0.0795645,2.82412,8.08967
0.0795645,3.16874,7.6945
0.0795645,3.55543,8.049
0.0795645,3.9893,8.149
0.0795645,4.47611,7.549
0.0795645,5.02233,7.91633
0.0795645,5.40557,7.969
0.0795645,5.72963,8.04633
0.0795645,6.32287,8.339
0.0795645,6.84323,8.0095
0.0795645,7.1,7.9145
0.0795645,7.35121,8.089
0.0795645,7.60121,8.179
0.0795645,7.8,8.009
0.0795645,8.05,7.779
0.0795645,8.30897,8.259
0.0795645,8.45896,7.969
0.0795645,8.65,8.249
0.0795645,8.95,8.139
0.0795645,9.27258,8.26967
0.0795645,9.62259,8.179
0.0795645,10,8.099
0.0795645,10.3989,8.3545
0.0795645,10.7989,7.603
0.0795645,11.15,8.0945
0.0795645,11.4,8.35967
0.0795645,11.85,8.3595
0.0795645,12.35,8.309
0.0795645,12.65,7.9945
0.0795645,13.071,8.17967
0.0795645,13.571,8.049
0.0795645,14.1,8.309
0.0795645,14.6851,8.339
0.0892728,0.100174,8.34633
0.0892728,0.112398,8.069
0.0892728,0.126115,8.069
0.0892728,0.141505,8.259
0.0892728,0.158772,7.989
0.0892728,0.178146,7.92967
0.0892728,0.194196,8.159
0.0892728,0.20569,8.3745
0.0892728,0.224278,7.799
0.0892728,0.251647,8.309
0.0892728,0.282355,7.9195
0.0892728,0.31681,8.1345
0.0892728,0.355471,8.439
0.0892728,0.398849,8.119
0.0892728,0.447521,8.459
0.0892728,0.502131,7.989
0.0892728,0.563406,7.939
0.0892728,0.632159,7.909
0.0892728,0.709301,7.6445
0.0892728,0.795857,8.4195
0.0892728,0.892976,8.4645
0.0892728,1.00194,8.309
0.0892728,1.12421,7.86633
0.0892728,1.2614,7.7395
0.0892728,1.41533,8.119
0.0892728,1.58804,8.279
0.0892728,1.78182,7.8845
0.0892728,1.99926,7.819
0.0892728,2.24323,7.9295
0.0892728,2.51697,7.97633
0.0892728,2.82412,7.399
0.0892728,3.16874,7.3945
0.0892728,3.55543,7.689
0.0892728,3.9893,7.559
0.0892728,4.47611,7.879
0.0892728,5.02233,7.919
0.0892728,5.40557,8.20225
0.0892728,5.72963,8.123
0.0892728,6.32287,7.92475
0.0892728,6.84323,8.4245
0.0892728,7.1,8.2245
0.0892728,7.35121,8.409
0.0892728,7.60121,7.9845
0.0892728,7.8,8.1345
0.0892728,8.05,8.229
0.0892728,8.30897,7.809
0.0892728,8.45896,8.219
0.0892728,8.65,7.959
0.0892728,8.95,8.309
0.0892728,9.27258,8.089
0.0892728,9.62259,8.629
0.0892728,10,8.009
0.0892728,10.3989,8.1995
0.0892728,10.7989,8.519
0.0892728,11.15,8.4645
0.0892728,11.4,7.57967
0.0892728,11.85,8.399
0.0892728,12.35,8.639
0.0892728,12.65,8.299
0.0892728,13.071,7.67967
0.0892728,13.571,7.7545
0.0892728,14.1,7.629
0.0892728,14.6851,8.419
0.100166,0.100174,8.3545
0.100166,0.112398,8.359
0.100166,0.126115,8.069
0.100166,0.141505,8.129
0.100166,0.158772,8.289
0.100166,0.178146,8.349
0.100166,0.194196,8.559
0.100166,0.20569,7.939
0.100166,0.224278,8.2595
0.100166,0.251647,8.099
0.100166,0.282355,8.50475
0.100166,0.31681,8.3795
0.100166,0.355471,8.1945
0.100166,0.398849,8.34967
0.100166,0.447521,8.369
0.100166,0.502131,7.799
0.100166,0.563406,7.979
0.100166,0.632159,8.339
0.100166,0.709301,8.049
0.100166,0.795857,7.9495
0.100166,0.892976,7.979
0.100166,1.00194,8.079
0.100166,1.12421,8.2945
0.100166,1.2614,7.97967
0.100166,1.41533,7.6745
0.100166,1.58804,7.9095
0.100166,1.78182,8.599
0.100166,1.99926,7.779
0.100166,2.24323,7.889
0.100166,2.51697,7.4195
0.100166,2.82412,7.349
0.100166,3.16874,7.589
0.100166,3.55543,7.1995
0.100166,3.9893,7.769
0.100166,4.47611,7.239
0.100166,5.02233,7.389
0.100166,5.40557,7.9795
0.100166,5.72963,7.989
0.100166,6.32287,7.679
0.100166,6.84323,7.7395
0.100166,7.1,8.449
0.100166,7.35121,8.239
0.100166,7.60121,7.9645
0.100166,7.8,8.019
0.100166,8.05,7.6445
0.100166,8.30897,8.329
0.100166,8.45896,8.2245
0.100166,8.65,7.629
0.100166,8.95,8.5595
0.100166,9.27258,7.95225
0.100166,9.62259,8.1395
0.100166,10,8.1945
0.100166,10.3989,8.189
0.100166,10.7989,8.449
0.100166,11.15,8.249
0.100166,11.4,8.229
0.100166,11.85,8.199
0.100166,12.35,8.109
0.100166,12.65,8.249
0.100166,13.071,8.839
0.100166,13.571,8.389
0.100166,14.1,8.529
0.100166,14.6851,8.309
0.112388,0.100174,7.939
0.112388,0.112398,7.769
0.112388,0.126115,8.219
0.112388,0.141505,7.929
0.112388,0.158772,8.2195
0.112388,0.178146,8.259
0.112388,0.194196,8.489
0.112388,0.20569,8.26967
0.112388,0.224278,8.1445
0.112388,0.251647,8.249
0.112388,0.282355,8.049
0.112388,0.31681,8.0695
0.112388,0.355471,8.329
0.112388,0.398849,8.209
0.112388,0.447521,8.1545
0.112388,0.502131,7.849
0.112388,0.563406,8.109
0.112388,0.632159,7.939
0.112388,0.709301,8.059
0.112388,0.795857,8.469
0.112388,0.892976,7.899
0.112388,1.00194,7.7595
0.112388,1.12421,7.909
0.112388,1.2614,8.029
0.112388,1.41533,7.529
0.112388,1.58804,7.769
0.112388,1.78182,7.599
0.112388,1.99926,7.539
0.112388,2.24323,7.319
0.112388,2.51697,7.529
0.112388,2.82412,7.379
0.112388,3.16874,7.449
0.112388,3.55543,7.4395
0.112388,3.9893,7.179
0.112388,4.47611,7.639
0.112388,5.02233,8.0545
0.112388,5.40557,8.149
0.112388,5.72963,7.719
0.112388,6.32287,7.7595
0.112388,6.84323,7.8445
0.112388,7.1,8.0795
0.112388,7.35121,8.17633
0.112388,7.60121,7.459
0.112388,7.8,8.269
0.112388,8.05,8.169
0.112388,8.30897,8.219
0.112388,8.45896,8.039
0.112388,8.65,8.2045
0.112388,8.95,8.409
0.112388,9.27258,7.859
0.112388,9.62259,8.3045
0.112388,10,7.999
0.112388,10.3989,7.729
0.112388,10.7989,8.209
0.112388,11.15,8.499
0.112388,11.4,7.989
0.112388,11.85,8.079
0.112388,12.35,8.429
0.112388,12.65,8.539
0.112388,13.071,8.469
0.112388,13.571,8.169
0.112388,14.1,8.1795
0.112388,14.6851,8.199
0.126101,0.100174,8.619
0.126101,0.112398,8.139
0.126101,0.126115,8.239
0.126101,0.141505,8.259
0.126101,0.158772,8.409
0.126101,0.178146,8.299
0.126101,0.194196,8.5145
0.126101,0.20569,8.329
0.126101,0.224278,8.4095
0.126101,0.251647,8.4345
0.126101,0.282355,8.49967
0.126101,0.31681,8.549
0.126101,0.355471,8.34633
0.126101,0.398849,8.299
0.126101,0.447521,8.169
0.126101,0.502131,7.5745
0.126101,0.563406,8.219
0.126101,0.632159,7.9595
0.126101,0.709301,8.099
0.126101,0.795857,8.289
0.126101,0.892976,8.1995
0.126101,1.00194,8.259
0.126101,1.12421,8.159
0.126101,1.2614,7.6595
0.126101,1.41533,7.369
0.126101,1.58804,7.769
0.126101,1.78182,7.889
0.126101,1.99926,7.089
0.126101,2.24323,7.339
0.126101,2.51697,7.229
0.126101,2.82412,6.9895
0.126101,3.16874,6.8745
0.126101,3.55543,6.7995
0.126101,3.9893,7.269
0.126101,4.47611,7.109
0.126101,5.02233,7.3745
0.126101,5.40557,7.863
0.126101,5.72963,7.5195
0.126101,6.32287,7.419
0.126101,6.84323,7.539
0.126101,7.1,7.959
0.126101,7.35121,8.019
0.126101,7.60121,8.189
0.126101,7.8,8.379
0.126101,8.05,7.9795
0.126101,8.30897,8.229
0.126101,8.45896,8.169
0.126101,8.65,7.989
0.126101,8.95,8.38633
0.126101,9.27258,8.3895
0.126101,9.62259,8.039
0.126101,10,8.4045
0.126101,10.3989,8.6395
0.126101,10.7989,8.199
0.126101,11.15,8.149
0.126101,11.4,7.859
0.126101,11.85,7.909
0.126101,12.35,8.339
0.126101,12.65,8.289
0.126101,13.071,8.389
0.126101,13.571,8.179
0.126101,14.1,8.309
0.126101,14.6851,7.8145
0.141488,0.100174,8.27633
0.141488,0.112398,8.0195
0.141488,0.126115,8.1745
0.141488,0.141505,8.669
0.141488,0.158772,8.309
0.141488,0.178146,8.07633
0.141488,0.194196,8.389
0.141488,0.20569,8.283
0.141488,0.224278,8.539
0.141488,0.251647,8.60725
0.141488,0.282355,8.189
0.141488,0.31681,8.0745
0.141488,0.355471,8.109
0.141488,0.398849,8.459
0.141488,0.447521,7.8795
0.141488,0.502131,7.9345
0.141488,0.563406,8.069
0.141488,0.632159,7.939
0.141488,0.709301,8.199
0.141488,0.795857,7.679
0.141488,0.892976,8.539
0.141488,1.00194,8.329
0.141488,1.12421,7.589
0.141488,1.2614,7.2695
0.141488,1.41533,7.3095
0.141488,1.58804,7.579
0.141488,1.78182,8.1395
0.141488,1.99926,7.079
0.141488,2.24323,6.849
0.141488,2.51697,6.5945
0.141488,2.82412,6.769
0.141488,3.16874,6.639
0.141488,3.55543,6.329
0.141488,3.9893,6.929
0.141488,4.47611,6.529
0.141488,5.02233,7.149
0.141488,5.40557,6.80967
0.141488,5.72963,7.1745
0.141488,6.32287,7.609
0.141488,6.84323,7.409
0.141488,7.1,8.1845
0.141488,7.35121,8.1445
0.141488,7.60121,7.979
0.141488,7.8,7.9695
0.141488,8.05,7.559
0.141488,8.30897,7.6445
0.141488,8.45896,7.959
0.141488,8.65,8.309
0.141488,8.95,8.219
0.141488,9.27258,7.979
0.141488,9.62259,7.999
0.141488,10,8.379
0.141488,10.3989,7.899
0.141488,10.7989,8.153
0.141488,11.15,8.3
0.141488,11.4,8.44
0.141488,11.85,8.2145
0.141488,12.35,8.4945
0.141488,12.65,7.819
0.141488,13.071,8.199
0.141488,13.571,8.3195
0.141488,14.1,8.229
0.141488,14.6851,8.1145
0.158752,0.100174,7.8595
0.158752,0.112398,8.4145
0.158752,0.126115,7.9045
0.158752,0.141505,8.499
0.158752,0.158772,7.899
0.158752,0.178146,8.019
0.158752,0.194196,8.199
0.158752,0.20569,8.469
0.158752,0.224278,8.169
0.158752,0.251647,8.60633
0.158752,0.282355,8.4795
0.158752,0.31681,8.0795
0.158752,0.355471,8.0295
0.158752,0.398849,8.489
0.158752,0.447521,8.4495
0.158752,0.502131,8.083
0.158752,0.563406,8.2845
0.158752,0.632159,7.7345
0.158752,0.709301,8.019
0.158752,0.795857,7.759
0.158752,0.892976,8.1045
0.158752,1.00194,7.889
0.158752,1.12421,7.7445
0.158752,1.2614,8.089
0.158752,1.41533,7.149
0.158752,1.58804,7.3995
0.158752,1.78182,7.5695
0.158752,1.99926,6.3445
0.158752,2.24323,6.089
0.158752,2.51697,6.179
0.158752,2.82412,5.9845
0.158752,3.16874,5.2095
0.158752,3.55543,5.299
0.158752,3.9893,5.60633
0.158752,4.47611,6.429
0.158752,5.02233,6.359
0.158752,5.40557,7.349
0.158752,5.72963,7.119
0.158752,6.32287,7.2845
0.158752,6.84323,7.929
0.158752,7.1,7.6645
0.158752,7.35121,7.7195
0.158752,7.60121,7.6695
0.158752,7.8,7.73967
0.158752,8.05,7.649
0.158752,8.30897,7.779
0.158752,8.45896,7.169
0.158752,8.65,8.079
0.158752,8.95,8.059
0.158752,9.27258,7.809
0.158752,9.62259,7.949
0.158752,10,8.049
0.158752,10.3989,7.8945
0.158752,10.7989,7.9995
0.158752,11.15,7.819
0.158752,11.4,8.1745
0.158752,11.85,8.069
0.158752,12.35,8.17967
0.158752,12.65,8.529
0.158752,13.071,8.229
0.158752,13.571,8.2395
0.158752,14.1,8.169
0.158752,14.6851,8.349
0.178123,0.100174,8.439
0.178123,0.112398,7.773
0.178123,0.126115,8.039
0.178123,0.141505,8.37967
0.178123,0.158772,8.319
0.178123,0.178146,8.469
0.178123,0.194196,8.1195
0.178123,0.20569,8.229
0.178123,0.224278,8.1345
0.178123,0.251647,8.423
0.178123,0.282355,8.2095
0.178123,0.31681,8.049
0.178123,0.355471,8.029
0.178123,0.398849,8.399
0.178123,0.447521,8.399
0.178123,0.502131,8.109
0.178123,0.563406,7.8545
0.178123,0.632159,8.049
0.178123,0.709301,8.039
0.178123,0.795857,7.869
0.178123,0.892976,8.149
0.178123,1.00194,7.9595
0.178123,1.12421,8.299
0.178123,1.2614,7.479
0.178123,1.41533,7.1245
0.178123,1.58804,7.233
0.178123,1.78182,6.33967
0.178123,1.99926,5.369
0.178123,2.24323,6.189
0.178123,2.51697,5.539
0.178123,2.82412,5.319
0.178123,3.16874,4.959
0.178123,3.55543,4.369
0.178123,3.9893,5.059
0.178123,4.47611,5.629
0.178123,5.02233,5.729
0.178123,5.40557,6.869
0.178123,5.72963,6.5845
0.178123,6.32287,7.069
0.178123,6.84323,7.119
0.178123,7.1,7.389
0.178123,7.35121,7.729
0.178123,7.60121,7.609
0.178123,7.8,7.7395
0.178123,8.05,7.849
0.178123,8.30897,7.409
0.178123,8.45896,7.689
0.178123,8.65,8.099
0.178123,8.95,7.719
0.178123,9.27258,8.019
0.178123,9.62259,8.209
0.178123,10,8.0295
0.178123,10.3989,7.6695
0.178123,10.7989,8.1545
0.178123,11.15,8.3845
0.178123,11.4,7.963
0.178123,11.85,8.299
0.178123,12.35,8.239
0.178123,12.65,8.0895
0.178123,13.071,7.90967
0.178123,13.571,8.159
0.178123,14.1,7.97633
0.178123,14.6851,8.459
0.199857,0.100174,8.1195
0.199857,0.112398,8.2945
0.199857,0.126115,8.079
0.199857,0.141505,8.249
0.199857,0.158772,7.899
0.199857,0.178146,8.1595
0.199857,0.194196,8.369
0.199857,0.20569,8.439
0.199857,0.224278,8.3645
0.199857,0.251647,8.519
0.199857,0.282355,8.439
0.199857,0.31681,8.409
0.199857,0.355471,8.719
0.199857,0.398849,8.343
0.199857,0.447521,8.269
0.199857,0.502131,7.779
0.199857,0.563406,7.6045
0.199857,0.632159,7.9345
0.199857,0.709301,7.579
0.199857,0.795857,7.8245
0.199857,0.892976,7.8645
0.199857,1.00194,7.879
0.199857,1.12421,7.8545
0.199857,1.2614,6.949
0.199857,1.41533,6.409
0.199857,1.58804,6.449
0.199857,1.78182,6.1195
0.199857,1.99926,4.859
0.199857,2.24323,5.679
0.199857,2.51697,4.449
0.199857,2.82412,4.569
0.199857,3.16874,4.559
0.199857,3.55543,3.9195
0.199857,3.9893,4.589
0.199857,4.47611,5.039
0.199857,5.02233,5.499
0.199857,5.40557,5.899
0.199857,5.72963,5.789
0.199857,6.32287,6.669
0.199857,6.84323,7.259
0.199857,7.1,7.319
0.199857,7.35121,7.159
0.199857,7.60121,7.569
0.199857,7.8,7.609
0.199857,8.05,7.529
0.199857,8.30897,7.629
0.199857,8.45896,7.759
0.199857,8.65,8.0945
0.199857,8.95,7.489
0.199857,9.27258,7.879
0.199857,9.62259,7.849
0.199857,10,7.629
0.199857,10.3989,8.189
0.199857,10.7989,7.859
0.199857,11.15,7.8345
0.199857,11.4,8.539
0.199857,11.85,7.889
0.199857,12.35,7.959
0.199857,12.65,8.339
0.199857,13.071,8.059
0.199857,13.571,8.139
0.199857,14.1,8.349
0.199857,14.6851,7.799
0.224243,0.100174,7.969
0.224243,0.112398,8.329
0.224243,0.126115,8.289
0.224243,0.141505,8.1495
0.224243,0.158772,8.349
0.224243,0.178146,8.149
0.224243,0.194196,8.259
0.224243,0.20569,8.513
0.224243,0.224278,8.499
0.224243,0.251647,8.5945
0.224243,0.282355,8.579
0.224243,0.31681,8.4745
0.224243,0.355471,8.5395
0.224243,0.398849,8.269
0.224243,0.447521,8.059
0.224243,0.502131,7.839
0.224243,0.563406,7.709
0.224243,0.632159,7.669
0.224243,0.709301,8.269
0.224243,0.795857,7.689
0.224243,0.892976,7.5645
0.224243,1.00194,7.589
0.224243,1.12421,6.9345
0.224243,1.2614,6.259
0.224243,1.41533,6.3695
0.224243,1.58804,5.489
0.224243,1.78182,5.949
0.224243,1.99926,4.319
0.224243,2.24323,4.6695
0.224243,2.51697,4.039
0.224243,2.82412,3.979
0.224243,3.16874,3.6095
0.224243,3.55543,3.159
0.224243,3.9893,4.0945
0.224243,4.47611,3.969
0.224243,5.02233,4.4895
0.224243,5.40557,5.289
0.224243,5.72963,6.229
0.224243,6.32287,5.579
0.224243,6.84323,6.719
0.224243,7.1,6.9345
0.224243,7.35121,7.819
0.224243,7.60121,7.269
0.224243,7.8,7.029
0.224243,8.05,7.149
0.224243,8.30897,7.729
0.224243,8.45896,7.639
0.224243,8.65,7.9445
0.224243,8.95,8.039
0.224243,9.27258,7.679
0.224243,9.62259,7.91475
0.224243,10,7.949
0.224243,10.3989,8.159
0.224243,10.7989,8.419
0.224243,11.15,8.349
0.224243,11.4,7.689
0.224243,11.85,8.129
0.224243,12.35,7.829
0.224243,12.65,8.219
0.224243,13.071,8.169
0.224243,13.571,8.329
0.224243,14.1,7.999
0.224243,14.6851,8.029
0.251605,0.100174,8.209
0.251605,0.112398,8.32633
0.251605,0.126115,8.6595
0.251605,0.141505,8.499
0.251605,0.158772,8.58475
0.251605,0.178146,8.059
0.251605,0.194196,8.239
0.251605,0.20569,7.949
0.251605,0.224278,8.7145
0.251605,0.251647,8.799
0.251605,0.282355,8.2945
0.251605,0.31681,8.293
0.251605,0.355471,8.789
0.251605,0.398849,8.399
0.251605,0.447521,7.979
0.251605,0.502131,7.849
0.251605,0.563406,8.189
0.251605,0.632159,7.529
0.251605,0.709301,7.409
0.251605,0.795857,7.533
0.251605,0.892976,6.839
0.251605,1.00194,7.179
0.251605,1.12421,7.069
0.251605,1.2614,6.009
0.251605,1.41533,5.939
0.251605,1.58804,4.579
0.251605,1.78182,4.859
0.251605,1.99926,3.569
0.251605,2.24323,3.81967
0.251605,2.51697,3.4495
0.251605,2.82412,3.4645
0.251605,3.16874,2.75225
0.251605,3.55543,3.3695
0.251605,3.9893,3.499
0.251605,4.47611,3.48475
0.251605,5.02233,3.749
0.251605,5.40557,4.319
0.251605,5.72963,4.539
0.251605,6.32287,5.279
0.251605,6.84323,6.2795
0.251605,7.1,6.199
0.251605,7.35121,6.579
0.251605,7.60121,6.979
0.251605,7.8,6.9795
0.251605,8.05,7.4245
0.251605,8.30897,7.229
0.251605,8.45896,6.8895
0.251605,8.65,7.789
0.251605,8.95,7.119
0.251605,9.27258,7.609
0.251605,9.62259,7.439
0.251605,10,7.5495
0.251605,10.3989,7.613
0.251605,10.7989,8.069
0.251605,11.15,7.8295
0.251605,11.4,7.7745
0.251605,11.85,8.32967
0.251605,12.35,8.029
0.251605,12.65,7.9195
0.251605,13.071,8.309
0.251605,13.571,7.769
0.251605,14.1,8.209
0.251605,14.6851,8.599
0.282305,0.100174,8.239
0.282305,0.112398,8.109
0.282305,0.126115,8.6295
0.282305,0.141505,8.029
0.282305,0.158772,8.399
0.282305,0.178146,8.209
0.282305,0.194196,8.569
0.282305,0.20569,8.529
0.282305,0.224278,8.329
0.282305,0.251647,8.553
0.282305,0.282355,8.519
0.282305,0.31681,8.749
0.282305,0.355471,8.5995
0.282305,0.398849,8.159
0.282305,0.447521,8.13633
0.282305,0.502131,7.7645
0.282305,0.563406,7.559
0.282305,0.632159,7.719
0.282305,0.709301,7.319
0.282305,0.795857,6.689
0.282305,0.892976,6.999
0.282305,1.00194,6.759
0.282305,1.12421,6.659
0.282305,1.2614,5.3145
0.282305,1.41533,5.0045
0.282305,1.58804,4.779
0.282305,1.78182,4.659
0.282305,1.99926,3.049
0.282305,2.24323,3.3895
0.282305,2.51697,3.279
0.282305,2.82412,3.149
0.282305,3.16874,2.739
0.282305,3.55543,2.999
0.282305,3.9893,3.16967
0.282305,4.47611,3.2245
0.282305,5.02233,3.429
0.282305,5.40557,3.929
0.282305,5.72963,3.94633
0.282305,6.32287,4.019
0.282305,6.84323,5.179
0.282305,7.1,5.6695
0.282305,7.35121,5.999
0.282305,7.60121,6.399
0.282305,7.8,6.7945
0.282305,8.05,6.769
0.282305,8.30897,6.769
0.282305,8.45896,7.079
0.282305,8.65,7.219
0.282305,8.95,7.309
0.282305,9.27258,7.30633
0.282305,9.62259,7.909
0.282305,10,7.689
0.282305,10.3989,7.58967
0.282305,10.7989,7.979
0.282305,11.15,7.6045
0.282305,11.4,7.5195
0.282305,11.85,8.0695
0.282305,12.35,8.1245
0.282305,12.65,7.879
0.282305,13.071,7.60967
0.282305,13.571,7.659
0.282305,14.1,8.249
0.282305,14.6851,8.119
0.316752,0.100174,8.1895
0.316752,0.112398,8.1645
0.316752,0.126115,8.269
0.316752,0.141505,8.229
0.316752,0.158772,8.089
0.316752,0.178146,8.5345
0.316752,0.194196,8.15967
0.316752,0.20569,8.119
0.316752,0.224278,8.119
0.316752,0.251647,8.609
0.316752,0.282355,7.969
0.316752,0.31681,8.209
0.316752,0.355471,8.2845
0.316752,0.398849,8.299
0.316752,0.447521,8.135
0.316752,0.502131,7.329
0.316752,0.563406,7.839
0.316752,0.632159,7.409
0.316752,0.709301,7.2245
0.316752,0.795857,6.339
0.316752,0.892976,6.1145
0.316752,1.00194,6.3545
0.316752,1.12421,6.789
0.316752,1.2614,4.67967
0.316752,1.41533,4.579
0.316752,1.58804,3.9845
0.316752,1.78182,3.829
0.316752,1.99926,3.119
0.316752,2.24323,3.3945
0.316752,2.51697,3.4295
0.316752,2.82412,2.9395
0.316752,3.16874,3.1245
0.316752,3.55543,3.329
0.316752,3.9893,3.349
0.316752,4.47611,3.1845
0.316752,5.02233,3.0945
0.316752,5.40557,3.499
0.316752,5.72963,3.249
0.316752,6.32287,3.579
0.316752,6.84323,4.579
0.316752,7.1,5.499
0.316752,7.35121,5.399
0.316752,7.60121,5.339
0.316752,7.8,5.9845
0.316752,8.05,6.379
0.316752,8.30897,6.369
0.316752,8.45896,6.369
0.316752,8.65,7.089
0.316752,8.95,6.639
0.316752,9.27258,7.239
0.316752,9.62259,7.269
0.316752,10,7.599
0.316752,10.3989,7.579
0.316752,10.7989,7.779
0.316752,11.15,7.499
0.316752,11.4,7.999
0.316752,11.85,7.969
0.316752,12.35,7.8645
0.316752,12.65,8.099
0.316752,13.071,7.989
0.316752,13.571,8.0995
0.316752,14.1,8.109
0.316752,14.6851,7.79967
0.355401,0.100174,8.5595
0.355401,0.112398,8.049
0.355401,0.126115,8.339
0.355401,0.141505,8.28967
0.355401,0.158772,8.1945
0.355401,0.178146,8.649
0.355401,0.194196,8.309
0.355401,0.20569,8.0745
0.355401,0.224278,8.349
0.355401,0.251647,8.3395
0.355401,0.282355,8.3195
0.355401,0.31681,8.619
0.355401,0.355471,8.379
0.355401,0.398849,7.789
0.355401,0.447521,7.739
0.355401,0.502131,7.52633
0.355401,0.563406,6.949
0.355401,0.632159,7.329
0.355401,0.709301,7.059
0.355401,0.795857,6.039
0.355401,0.892976,5.859
0.355401,1.00194,5.149
0.355401,1.12421,5.6145
0.355401,1.2614,4.089
0.355401,1.41533,4.819
0.355401,1.58804,3.6745
0.355401,1.78182,3.4545
0.355401,1.99926,2.999
0.355401,2.24323,3.879
0.355401,2.51697,3.199
0.355401,2.82412,3.1445
0.355401,3.16874,3.169
0.355401,3.55543,3.049
0.355401,3.9893,3.199
0.355401,4.47611,2.9345
0.355401,5.02233,2.8895
0.355401,5.40557,2.959
0.355401,5.72963,3.6445
0.355401,6.32287,3.189
0.355401,6.84323,4.003
0.355401,7.1,4.459
0.355401,7.35121,4.7245
0.355401,7.60121,4.7795
0.355401,7.8,5.2895
0.355401,8.05,5.349
0.355401,8.30897,5.4395
0.355401,8.45896,6.3895
0.355401,8.65,6.1395
0.355401,8.95,6.439
0.355401,9.27258,6.879
0.355401,9.62259,6.6245
0.355401,10,6.989
0.355401,10.3989,7.0045
0.355401,10.7989,8.169
0.355401,11.15,7.599
0.355401,11.4,7.4245
0.355401,11.85,7.979
0.355401,12.35,7.559
0.355401,12.65,8.0295
0.355401,13.071,8.239
0.355401,13.571,7.949
0.355401,14.1,7.8545
0.355401,14.6851,8.1945
0.398767,0.100174,7.989
0.398767,0.112398,8.389
0.398767,0.126115,8.04967
0.398767,0.141505,8.059
0.398767,0.158772,8.179
0.398767,0.178146,8.309
0.398767,0.194196,8.0345
0.398767,0.20569,8.439
0.398767,0.224278,8.5745
0.398767,0.251647,8.529
0.398767,0.282355,8.5845
0.398767,0.31681,8.909
0.398767,0.355471,8.439
0.398767,0.398849,7.749
0.398767,0.447521,7.969
0.398767,0.502131,6.599
0.398767,0.563406,6.849
0.398767,0.632159,6.539
0.398767,0.709301,5.9795
0.398767,0.795857,6.189
0.398767,0.892976,5.499
0.398767,1.00194,5.0945
0.398767,1.12421,5.179
0.398767,1.2614,4.219
0.398767,1.41533,4.679
0.398767,1.58804,3.423
0.398767,1.78182,3.939
0.398767,1.99926,3.2945
0.398767,2.24323,4.109
0.398767,2.51697,3.289
0.398767,2.82412,3.069
0.398767,3.16874,3.169
0.398767,3.55543,2.959
0.398767,3.9893,4.009
0.398767,4.47611,3.433
0.398767,5.02233,3.329
0.398767,5.40557,3.4845
0.398767,5.72963,3.2445
0.398767,6.32287,3.149
0.398767,6.84323,3.309
0.398767,7.1,3.779
0.398767,7.35121,4.229
0.398767,7.60121,4.039
0.398767,7.8,4.199
0.398767,8.05,4.289
0.398767,8.30897,4.889
0.398767,8.45896,5.339
0.398767,8.65,5.319
0.398767,8.95,5.44967
0.398767,9.27258,6.3395
0.398767,9.62259,6.549
0.398767,10,6.729
0.398767,10.3989,7.3045
0.398767,10.7989,7.019
0.398767,11.15,7.729
0.398767,11.4,7.309
0.398767,11.85,7.449
0.398767,12.35,7.599
0.398767,12.65,7.749
0.398767,13.071,7.99
0.398767,13.571,7.559
0.398767,14.1,7.879
0.398767,14.6851,8.0945
0.447424,0.100174,8.169
0.447424,0.112398,8.699
0.447424,0.126115,8.4045
0.447424,0.141505,8.189
0.447424,0.158772,8.469
0.447424,0.178146,8.2345
0.447424,0.194196,8.4945
0.447424,0.20569,8.529
0.447424,0.224278,8.469
0.447424,0.251647,8.839
0.447424,0.282355,8.049
0.447424,0.31681,8.2945
0.447424,0.355471,8.149
0.447424,0.398849,7.439
0.447424,0.447521,7.62
0.447424,0.502131,7.059
0.447424,0.563406,5.919
0.447424,0.632159,5.909
0.447424,0.709301,5.729
0.447424,0.795857,5.7695
0.447424,0.892976,5.199
0.447424,1.00194,4.6245
0.447424,1.12421,4.619
0.447424,1.2614,3.899
0.447424,1.41533,4.6945
0.447424,1.58804,3.539
0.447424,1.78182,3.609
0.447424,1.99926,3.629
0.447424,2.24323,3.839
0.447424,2.51697,3.903
0.447424,2.82412,3.343
0.447424,3.16874,3.4395
0.447424,3.55543,3.5545
0.447424,3.9893,3.979
0.447424,4.47611,3.259
0.447424,5.02233,3.259
0.447424,5.40557,3.5245
0.447424,5.72963,3.6845
0.447424,6.32287,3.1945
0.447424,6.84323,3.1745
0.447424,7.1,3.359
0.447424,7.35121,3.689
0.447424,7.60121,3.999
0.447424,7.8,3.7845
0.447424,8.05,3.509
0.447424,8.30897,4.4295
0.447424,8.45896,5.029
0.447424,8.65,4.899
0.447424,8.95,5.1145
0.447424,9.27258,4.6895
0.447424,9.62259,5.9045
0.447424,10,6.3445
0.447424,10.3989,6.329
0.447424,10.7989,7.039
0.447424,11.15,6.669
0.447424,11.4,6.539
0.447424,11.85,7.5145
0.447424,12.35,7.989
0.447424,12.65,7.629
0.447424,13.071,7.759
0.447424,13.571,8.009
0.447424,14.1,7.909
0.447424,14.6851,8.019
0.502018,0.100174,8.2695
0.502018,0.112398,8.509
0.502018,0.126115,8.76633
0.502018,0.141505,8.729
0.502018,0.158772,8.2545
0.502018,0.178146,8.229
0.502018,0.194196,8.219
0.502018,0.20569,8.839
0.502018,0.224278,8.769
0.502018,0.251647,8.309
0.502018,0.282355,8.119
0.502018,0.31681,8.049
0.502018,0.355471,7.809
0.502018,0.398849,7.379
0.502018,0.447521,6.589
0.502018,0.502131,5.98633
0.502018,0.563406,5.669
0.502018,0.632159,5.0745
0.502018,0.709301,5.049
0.502018,0.795857,5.449
0.502018,0.892976,5.009
0.502018,1.00194,4.60475
0.502018,1.12421,4.429
0.502018,1.2614,4.1245
0.502018,1.41533,4.3745
0.502018,1.58804,4.01725
0.502018,1.78182,3.9895
0.502018,1.99926,4.409
0.502018,2.24323,4.669
0.502018,2.51697,4.749
0.502018,2.82412,4.3045
0.502018,3.16874,4.459
0.502018,3.55543,4.369
0.502018,3.9893,4.2595
0.502018,4.47611,3.769
0.502018,5.02233,3.1795
0.502018,5.40557,3.559
0.502018,5.72963,3.689
0.502018,6.32287,3.1545
0.502018,6.84323,3.639
0.502018,7.1,3.329
0.502018,7.35121,4.059
0.502018,7.60121,3.209
0.502018,7.8,3.3195
0.502018,8.05,3.529
0.502018,8.30897,3.919
0.502018,8.45896,4.209
0.502018,8.65,4.2445
0.502018,8.95,3.989
0.502018,9.27258,4.70967
0.502018,9.62259,4.3445
0.502018,10,5.3145
0.502018,10.3989,5.679
0.502018,10.7989,6.70967
0.502018,11.15,5.9545
0.502018,11.4,6.24967
0.502018,11.85,7.139
0.502018,12.35,7.409
0.502018,12.65,7.339
0.502018,13.071,7.4245
0.502018,13.571,8.189
0.502018,14.1,7.579
0.502018,14.6851,7.6695
0.563273,0.100174,8.339
0.563273,0.112398,8.229
0.563273,0.126115,8.429
0.563273,0.141505,8.4095
0.563273,0.158772,8.439
0.563273,0.178146,8.5245
0.563273,0.194196,8.679
0.563273,0.20569,8.529
0.563273,0.224278,7.939
0.563273,0.251647,8.399
0.563273,0.282355,7.899
0.563273,0.31681,7.209
0.563273,0.355471,7.519
0.563273,0.398849,7.249
0.563273,0.447521,6.509
0.563273,0.502131,6.1645
0.563273,0.563406,6.0545
0.563273,0.632159,5.259
0.563273,0.709301,4.859
0.563273,0.795857,4.9445
0.563273,0.892976,4.859
0.563273,1.00194,4.549
0.563273,1.12421,4.179
0.563273,1.2614,3.869
0.563273,1.41533,4.60633
0.563273,1.58804,4.51633
0.563273,1.78182,5.4595
0.563273,1.99926,5.179
0.563273,2.24323,5.749
0.563273,2.51697,5.8595
0.563273,2.82412,5.149
0.563273,3.16874,5.049
0.563273,3.55543,5.3495
0.563273,3.9893,4.7195
0.563273,4.47611,4.7195
0.563273,5.02233,4.479
0.563273,5.40557,4.089
0.563273,5.72963,3.8945
0.563273,6.32287,3.1545
0.563273,6.84323,3.8945
0.563273,7.1,3.659
0.563273,7.35121,3.929
0.563273,7.60121,3.519
0.563273,7.8,3.609
0.563273,8.05,3.299
0.563273,8.30897,4.0245
0.563273,8.45896,3.919
0.563273,8.65,3.379
0.563273,8.95,3.2795
0.563273,9.27258,3.9895
0.563273,9.62259,3.7945
0.563273,10,4.3245
0.563273,10.3989,5.009
0.563273,10.7989,6.1145
0.563273,11.15,5.689
0.563273,11.4,6.159
0.563273,11.85,6.5845
0.563273,12.35,6.579
0.563273,12.65,7.229
0.563273,13.071,7.43633
0.563273,13.571,7.369
0.563273,14.1,7.729
0.563273,14.6851,7.6345
0.632003,0.100174,8.349
0.632003,0.112398,8.1845
0.632003,0.126115,8.489
0.632003,0.141505,8.5695
0.632003,0.158772,8.4745
0.632003,0.178146,8.259
0.632003,0.194196,8.329
0.632003,0.20569,7.8995
0.632003,0.224278,8.3145
0.632003,0.251647,7.3795
0.632003,0.282355,7.589
0.632003,0.31681,6.889
0.632003,0.355471,7.289
0.632003,0.398849,6.759
0.632003,0.447521,7.019
0.632003,0.502131,5.659
0.632003,0.563406,4.7945
0.632003,0.632159,4.6595
0.632003,0.709301,3.959
0.632003,0.795857,4.139
0.632003,0.892976,4.709
0.632003,1.00194,4.503
0.632003,1.12421,3.7495
0.632003,1.2614,4.399
0.632003,1.41533,6.069
0.632003,1.58804,6.4045
0.632003,1.78182,6.359
0.632003,1.99926,7.119
0.632003,2.24323,7.889
0.632003,2.51697,8.089
0.632003,2.82412,6.4695
0.632003,3.16874,6.619
0.632003,3.55543,6.799
0.632003,3.9893,6.819
0.632003,4.47611,5.8445
0.632003,5.02233,5.159
0.632003,5.40557,5.14967
0.632003,5.72963,4.889
0.632003,6.32287,4.1745
0.632003,6.84323,3.789
0.632003,7.1,3.939
0.632003,7.35121,3.799
0.632003,7.60121,3.4445
0.632003,7.8,3.509
0.632003,8.05,3.729
0.632003,8.30897,3.889
0.632003,8.45896,3.919
0.632003,8.65,4.1095
0.632003,8.95,3.799
0.632003,9.27258,3.84975
0.632003,9.62259,3.4445
0.632003,10,3.629
0.632003,10.3989,4.289
0.632003,10.7989,4.909
0.632003,11.15,5.1695
0.632003,11.4,4.949
0.632003,11.85,6.119
0.632003,12.35,6.209
0.632003,12.65,6.689
0.632003,13.071,6.319
0.632003,13.571,7.099
0.632003,14.1,6.9245
0.632003,14.6851,7.3245
0.709119,0.100174,8.479
0.709119,0.112398,8.299
0.709119,0.126115,8.589
0.709119,0.141505,8.859
0.709119,0.158772,8.519
0.709119,0.178146,8.039
0.709119,0.194196,8.149
0.709119,0.20569,8.189
0.709119,0.224278,7.189
0.709119,0.251647,7.1345
0.709119,0.282355,6.7995
0.709119,0.31681,6.059
0.709119,0.355471,6.619
0.709119,0.398849,6.489
0.709119,0.447521,6.229
0.709119,0.502131,6.129
0.709119,0.563406,6.189
0.709119,0.632159,5.269
0.709119,0.709301,5.4295
0.709119,0.795857,5.909
0.709119,0.892976,5.819
0.709119,1.00194,5.7045
0.709119,1.12421,5.06975
0.709119,1.2614,6.1745
0.709119,1.41533,7.689
0.709119,1.58804,8.009
0.709119,1.78182,8.789
0.709119,1.99926,9.3145
0.709119,2.24323,10.339
0.709119,2.51697,11.099
0.709119,2.82412,8.7395
0.709119,3.16874,8.829
0.709119,3.55543,8.899
0.709119,3.9893,8.3395
0.709119,4.47611,7.6945
0.709119,5.02233,6.969
0.709119,5.40557,6.889
0.709119,5.72963,6.0695
0.709119,6.32287,5.0995
0.709119,6.84323,4.869
0.709119,7.1,4.4545
0.709119,7.35121,4.3445
0.709119,7.60121,3.949
0.709119,7.8,4.119
0.709119,8.05,3.63967
0.709119,8.30897,3.7445
0.709119,8.45896,3.929
0.709119,8.65,4.389
0.709119,8.95,3.879
0.709119,9.27258,3.919
0.709119,9.62259,3.459
0.709119,10,3.609
0.709119,10.3989,3.8695
0.709119,10.7989,3.869
0.709119,11.15,4.129
0.709119,11.4,4.219
0.709119,11.85,4.699
0.709119,12.35,5.5295
0.709119,12.65,6.299
0.709119,13.071,5.859
0.709119,13.571,6.349
0.709119,14.1,6.929
0.709119,14.6851,6.529
0.795644,0.100174,8.30633
0.795644,0.112398,8.679
0.795644,0.126115,8.789
0.795644,0.141505,8.469
0.795644,0.158772,8.609
0.795644,0.178146,7.529
0.795644,0.194196,7.789
0.795644,0.20569,7.039
0.795644,0.224278,6.859
0.795644,0.251647,5.739
0.795644,0.282355,6.369
0.795644,0.31681,6.409
0.795644,0.355471,6.0745
0.795644,0.398849,7.379
0.795644,0.447521,8.459
0.795644,0.502131,10.0595
0.795644,0.563406,8.709
0.795644,0.632159,7.70725
0.795644,0.709301,7.559
0.795644,0.795857,7.609
0.795644,0.892976,7.8095
0.795644,1.00194,6.8045
0.795644,1.12421,6.509
0.795644,1.2614,9.239
0.795644,1.41533,11.299
0.795644,1.58804,11.379
0.795644,1.78182,12.039
0.795644,1.99926,11.379
0.795644,2.24323,13.919
0.795644,2.51697,14.659
0.795644,2.82412,11.779
0.795644,3.16874,10.249
0.795644,3.55543,11.319
0.795644,3.9893,11.989
0.795644,4.47611,9.879
0.795644,5.02233,9.989
0.795644,5.40557,9.2995
0.795644,5.72963,7.7295
0.795644,6.32287,6.529
0.795644,6.84323,6.679
0.795644,7.1,6.0845
0.795644,7.35121,5.749
0.795644,7.60121,5.629
0.795644,7.8,4.7445
0.795644,8.05,5.0595
0.795644,8.30897,4.3818
0.795644,8.45896,4.203
0.795644,8.65,4.14633
0.795644,8.95,4.349
0.795644,9.27258,4.29967
0.795644,9.62259,3.799
0.795644,10,3.7895
0.795644,10.3989,3.6795
0.795644,10.7989,4.149
0.795644,11.15,4.139
0.795644,11.4,4.119
0.795644,11.85,3.929
0.795644,12.35,4.269
0.795644,12.65,5.079
0.795644,13.071,4.533
0.795644,13.571,5.3845
0.795644,14.1,5.869
0.795644,14.6851,6.0795
0.892728,0.100174,8.349
0.892728,0.112398,8.4845
0.892728,0.126115,8.2645
0.892728,0.141505,8.599
0.892728,0.158772,8.569
0.892728,0.178146,7.859
0.892728,0.194196,7.4145
0.892728,0.20569,6.839
0.892728,0.224278,5.809
0.892728,0.251647,5.4695
0.892728,0.282355,6.329
0.892728,0.31681,7.869
0.892728,0.355471,8.869
0.892728,0.398849,9.383
0.892728,0.447521,14.149
0.892728,0.502131,7.449
0.892728,0.563406,4.339
0.892728,0.632159,0.00986747
0.892728,0.709301,0.00987829
0.892728,0.795857,4.239
0.892728,0.892976,7.7045
0.892728,1.00194,7.619
0.892728,1.12421,8.7645
0.892728,1.2614,12.299
0.892728,1.41533,16.239
0.892728,1.58804,16.8045
0.892728,1.78182,16.529
0.892728,1.99926,13.469
0.892728,2.24323,19.839
0.892728,2.51697,23.659
0.892728,2.82412,19.899
0.892728,3.16874,15.849
0.892728,3.55543,17.189
0.892728,3.9893,15.659
0.892728,4.47611,15.2245
0.892728,5.02233,13.459
0.892728,5.40557,12.799
0.892728,5.72963,12.4548
0.892728,6.32287,9.2395
0.892728,6.84323,9.359
0.892728,7.1,8.91633
0.892728,7.35121,8.579
0.892728,7.60121,7.879
0.892728,7.8,7.0295
0.892728,8.05,6.149
0.892728,8.30897,5.679
0.892728,8.45896,5.599
0.892728,8.65,5.6445
0.892728,8.95,6.189
0.892728,9.27258,5.309
0.892728,9.62259,4.539
0.892728,10,3.7895
0.892728,10.3989,4.099
0.892728,10.7989,3.5995
0.892728,11.15,3.359
0.892728,11.4,3.2345
0.892728,11.85,3.009
0.892728,12.35,2.959
0.892728,12.65,3.469
0.892728,13.071,3.779
0.892728,13.571,3.1595
0.892728,14.1,3.999
0.892728,14.6851,4.349


==> anc/criticalChi2Map_0.95.txt <==
# Date: Sep 18, 2018
# Critical squared distribution corresponding to PROSPECT data(arXiv:1806.02784v3) at 95% CL.
#
# A unified methodology as outlined by Feldman and Cousins (Phys. Rev. D, 57:3873–3889, Apr 1998) was utilized to generate the critical chi-squared values.
# For each set of oscillation parameters (sin22theta,deltam2), 1000 toys were generated taking all statistical and systematic uncertainties into account.
# delta chi-squared is generated for each toy by subtracting the best-fit chi-squared value from the chi-squared corresponding to the true oscillation parameters. 
# 95% critical chi-squared was then generated such that 95% of the toy experiments have delta chi-squared < critical chi-squared
# All the critical chi-squared values on the table would be 5.99 if standard chi-squared tables for 2 DOF were used. 
#
# This file in conjunction with deltaChi2Map.txt file can be used to generate PROSPECT 95% CL exclusion curve 
# A point (sin22theta,deltam2) is said be excluded by PROSPECT data at 95% CL if: 
# delta chi-squared(sin22theta,deltam2) > critical chi-squared(sin22theta,deltam2)

#Format: (sin22theta,deltam2(eV^2),critical chi-squared)

0.0100166,0.100174,10.0295
0.0100166,0.112398,9.60317
0.0100166,0.126115,9.8395
0.0100166,0.141505,9.7165
0.0100166,0.158772,9.6895
0.0100166,0.178146,9.9095
0.0100166,0.194196,10.2695
0.0100166,0.20569,9.9895
0.0100166,0.224278,9.8495
0.0100166,0.251647,9.6695
0.0100166,0.282355,9.1395
0.0100166,0.31681,9.7895
0.0100166,0.355471,9.4795
0.0100166,0.398849,10.1695
0.0100166,0.447521,9.9295
0.0100166,0.502131,9.8495
0.0100166,0.563406,9.2495
0.0100166,0.632159,10.3748
0.0100166,0.709301,9.8395
0.0100166,0.795857,9.5295
0.0100166,0.892976,9.4895
0.0100166,1.00194,9.5795
0.0100166,1.12421,9.5895
0.0100166,1.2614,9.6795
0.0100166,1.41533,9.51317
0.0100166,1.58804,9.8695
0.0100166,1.78182,9.5995
0.0100166,1.99926,9.5495
0.0100166,2.24323,9.94975
0.0100166,2.51697,9.94975
0.0100166,2.82412,9.9095
0.0100166,3.16874,9.8295
0.0100166,3.55543,9.48975
0.0100166,3.9893,10.1095
0.0100166,4.47611,9.67475
0.0100166,5.02233,9.7795
0.0100166,5.40557,9.46975
0.0100166,5.72963,9.69475
0.0100166,6.32287,9.6895
0.0100166,6.84323,9.5795
0.0100166,7.1,9.5495
0.0100166,7.35121,9.4695
0.0100166,7.60121,9.8895
0.0100166,7.8,9.1495
0.0100166,8.05,10.0195
0.0100166,8.30897,9.46475
0.0100166,8.45896,9.4295
0.0100166,8.65,9.4695
0.0100166,8.95,9.9195
0.0100166,9.27258,9.4595
0.0100166,9.62259,9.6195
0.0100166,10,9.6895
0.0100166,10.3989,9.8195
0.0100166,10.7989,9.6395
0.0100166,11.15,9.8795
0.0100166,11.4,9.72975
0.0100166,11.85,9.5395
0.0100166,12.35,9.5595
0.0100166,12.65,9.6795
0.0100166,13.071,9.8465
0.0100166,13.571,10.4098
0.0100166,14.1,9.7095
0.0100166,14.6851,9.3895
0.0112387,0.100174,9.5495
0.0112387,0.112398,9.6395
0.0112387,0.126115,9.7395
0.0112387,0.141505,10.0695
0.0112387,0.158772,9.7695
0.0112387,0.178146,9.9995
0.0112387,0.194196,9.6695
0.0112387,0.20569,9.7995
0.0112387,0.224278,9.1795
0.0112387,0.251647,9.5195
0.0112387,0.282355,9.7295
0.0112387,0.31681,9.8395
0.0112387,0.355471,9.4295
0.0112387,0.398849,9.4795
0.0112387,0.447521,9.9695
0.0112387,0.502131,9.66475
0.0112387,0.563406,9.6795
0.0112387,0.632159,9.6595
0.0112387,0.709301,9.5295
0.0112387,0.795857,10.1595
0.0112387,0.892976,9.33975
0.0112387,1.00194,9.83475
0.0112387,1.12421,9.33975
0.0112387,1.2614,9.2495
0.0112387,1.41533,9.61975
0.0112387,1.58804,10.1795
0.0112387,1.78182,9.9495
0.0112387,1.99926,9.4695
0.0112387,2.24323,9.8295
0.0112387,2.51697,10.0395
0.0112387,2.82412,9.7695
0.0112387,3.16874,9.9795
0.0112387,3.55543,9.58475
0.0112387,3.9893,9.87238
0.0112387,4.47611,10.1495
0.0112387,5.02233,9.7695
0.0112387,5.40557,9.4795
0.0112387,5.72963,9.7695
0.0112387,6.32287,9.64475
0.0112387,6.84323,9.5895
0.0112387,7.1,9.3595
0.0112387,7.35121,9.7895
0.0112387,7.60121,10.1295
0.0112387,7.8,9.5895
0.0112387,8.05,9.1795
0.0112387,8.30897,9.4795
0.0112387,8.45896,9.3195
0.0112387,8.65,9.4695
0.0112387,8.95,9.2595
0.0112387,9.27258,8.9195
0.0112387,9.62259,9.9095
0.0112387,10,9.8895
0.0112387,10.3989,10.0995
0.0112387,10.7989,9.6295
0.0112387,11.15,10.1195
0.0112387,11.4,9.8895
0.0112387,11.85,9.5495
0.0112387,12.35,9.8195
0.0112387,12.65,10.1595
0.0112387,13.071,9.8595
0.0112387,13.571,9.8795
0.0112387,14.1,9.9295
0.0112387,14.6851,10.4395
0.0126101,0.100174,9.6095
0.0126101,0.112398,9.7595
0.0126101,0.126115,9.41475
0.0126101,0.141505,9.7195
0.0126101,0.158772,10.0095
0.0126101,0.178146,10.3395
0.0126101,0.194196,9.87975
0.0126101,0.20569,9.5295
0.0126101,0.224278,9.55475
0.0126101,0.251647,10.1295
0.0126101,0.282355,10.0795
0.0126101,0.31681,9.7495
0.0126101,0.355471,10.3495
0.0126101,0.398849,9.3995
0.0126101,0.447521,9.6395
0.0126101,0.502131,9.9995
0.0126101,0.563406,9.7595
0.0126101,0.632159,9.8295
0.0126101,0.709301,9.7195
0.0126101,0.795857,9.8595
0.0126101,0.892976,9.2495
0.0126101,1.00194,9.14975
0.0126101,1.12421,9.5895
0.0126101,1.2614,10.0795
0.0126101,1.41533,9.6995
0.0126101,1.58804,9.8495
0.0126101,1.78182,9.24475
0.0126101,1.99926,9.2695
0.0126101,2.24323,9.55
0.0126101,2.51697,10.0895
0.0126101,2.82412,9.53475
0.0126101,3.16874,9.2995
0.0126101,3.55543,9.2295
0.0126101,3.9893,9.6695
0.0126101,4.47611,9.51475
0.0126101,5.02233,9.2595
0.0126101,5.40557,9.7395
0.0126101,5.72963,9.8895
0.0126101,6.32287,9.2795
0.0126101,6.84323,9.5695
0.0126101,7.1,9.7295
0.0126101,7.35121,9.5995
0.0126101,7.60121,9.6795
0.0126101,7.8,9.8395
0.0126101,8.05,10.0098
0.0126101,8.30897,9.7795
0.0126101,8.45896,8.8495
0.0126101,8.65,9.9895
0.0126101,8.95,9.4895
0.0126101,9.27258,9.2395
0.0126101,9.62259,9.7995
0.0126101,10,9.99475
0.0126101,10.3989,9.7795
0.0126101,10.7989,8.8895
0.0126101,11.15,10.2695
0.0126101,11.4,10.2395
0.0126101,11.85,9.48975
0.0126101,12.35,9.1095
0.0126101,12.65,9.6395
0.0126101,13.071,9.6395
0.0126101,13.571,9.9095
0.0126101,14.1,9.45975
0.0126101,14.6851,9.6795
0.0141488,0.100174,9.66975
0.0141488,0.112398,9.3995
0.0141488,0.126115,9.7195
0.0141488,0.141505,9.4795
0.0141488,0.158772,9.4895
0.0141488,0.178146,9.87475
0.0141488,0.194196,9.5595
0.0141488,0.20569,9.7695
0.0141488,0.224278,9.5995
0.0141488,0.251647,10.0297
0.0141488,0.282355,9.4195
0.0141488,0.31681,9.5095
0.0141488,0.355471,9.2095
0.0141488,0.398849,9.7695
0.0141488,0.447521,9.97975
0.0141488,0.502131,9.7995
0.0141488,0.563406,10.1795
0.0141488,0.632159,9.2895
0.0141488,0.709301,10.5695
0.0141488,0.795857,9.6095
0.0141488,0.892976,10.2095
0.0141488,1.00194,9.8595
0.0141488,1.12421,9.5395
0.0141488,1.2614,9.58975
0.0141488,1.41533,9.52475
0.0141488,1.58804,9.5095
0.0141488,1.78182,9.6395
0.0141488,1.99926,9.32475
0.0141488,2.24323,10.03
0.0141488,2.51697,10.1995
0.0141488,2.82412,9.45475
0.0141488,3.16874,9.76475
0.0141488,3.55543,10.1695
0.0141488,3.9893,9.8795
0.0141488,4.47611,9.74475
0.0141488,5.02233,9.8495
0.0141488,5.40557,10.2095
0.0141488,5.72963,9.6295
0.0141488,6.32287,9.3695
0.0141488,6.84323,9.8395
0.0141488,7.1,9.9095
0.0141488,7.35121,9.6295
0.0141488,7.60121,10.1395
0.0141488,7.8,9.5095
0.0141488,8.05,9.9195
0.0141488,8.30897,9.1195
0.0141488,8.45896,9.8295
0.0141488,8.65,9.8195
0.0141488,8.95,9.3595
0.0141488,9.27258,10.2595
0.0141488,9.62259,9.3995
0.0141488,10,9.9695
0.0141488,10.3989,10.1095
0.0141488,10.7989,9.5095
0.0141488,11.15,10.0695
0.0141488,11.4,9.67975
0.0141488,11.85,10.3495
0.0141488,12.35,10.0195
0.0141488,12.65,9.7395
0.0141488,13.071,9.9595
0.0141488,13.571,9.7395
0.0141488,14.1,10.0795
0.0141488,14.6851,9.3095
0.0158752,0.100174,9.6895
0.0158752,0.112398,9.4995
0.0158752,0.126115,9.6195
0.0158752,0.141505,9.7595
0.0158752,0.158772,9.5395
0.0158752,0.178146,9.2795
0.0158752,0.194196,10.3798
0.0158752,0.20569,9.6395
0.0158752,0.224278,9.8395
0.0158752,0.251647,9.36737
0.0158752,0.282355,9.73975
0.0158752,0.31681,9.7495
0.0158752,0.355471,9.9695
0.0158752,0.398849,10.2895
0.0158752,0.447521,9.6595
0.0158752,0.502131,9.9195
0.0158752,0.563406,9.4895
0.0158752,0.632159,9.77975
0.0158752,0.709301,9.6295
0.0158752,0.795857,9.8165
0.0158752,0.892976,9.6095
0.0158752,1.00194,9.62475
0.0158752,1.12421,10.0295
0.0158752,1.2614,9.10975
0.0158752,1.41533,10.1495
0.0158752,1.58804,9.8595
0.0158752,1.78182,9.14975
0.0158752,1.99926,9.1395
0.0158752,2.24323,9.2295
0.0158752,2.51697,9.7595
0.0158752,2.82412,9.8895
0.0158752,3.16874,9.62975
0.0158752,3.55543,9.8695
0.0158752,3.9893,10.3195
0.0158752,4.47611,9.0695
0.0158752,5.02233,9.77475
0.0158752,5.40557,10.1448
0.0158752,5.72963,9.1495
0.0158752,6.32287,9.4895
0.0158752,6.84323,9.4295
0.0158752,7.1,9.9695
0.0158752,7.35121,9.7495
0.0158752,7.60121,9.2995
0.0158752,7.8,10.0395
0.0158752,8.05,9.4395
0.0158752,8.30897,9.5895
0.0158752,8.45896,9.7995
0.0158752,8.65,9.63975
0.0158752,8.95,9.4595
0.0158752,9.27258,9.6295
0.0158752,9.62259,9.1495
0.0158752,10,9.4895
0.0158752,10.3989,9.9295
0.0158752,10.7989,9.7095
0.0158752,11.15,10.0495
0.0158752,11.4,9.2695
0.0158752,11.85,9.7695
0.0158752,12.35,9.7495
0.0158752,12.65,10.0195
0.0158752,13.071,9.7495
0.0158752,13.571,9.4095
0.0158752,14.1,9.4795
0.0158752,14.6851,9.9695
0.0178123,0.100174,9.7795
0.0178123,0.112398,9.6095
0.0178123,0.126115,9.64475
0.0178123,0.141505,9.75475
0.0178123,0.158772,10.0795
0.0178123,0.178146,9.9095
0.0178123,0.194196,9.4895
0.0178123,0.20569,9.5995
0.0178123,0.224278,10.3095
0.0178123,0.251647,9.92475
0.0178123,0.282355,10.2095
0.0178123,0.31681,9.7095
0.0178123,0.355471,9.7595
0.0178123,0.398849,10.0895
0.0178123,0.447521,9.9095
0.0178123,0.502131,9.2895
0.0178123,0.563406,9.72975
0.0178123,0.632159,9.3995
0.0178123,0.709301,9.0995
0.0178123,0.795857,9.4695
0.0178123,0.892976,9.0095
0.0178123,1.00194,9.5695
0.0178123,1.12421,10.2095
0.0178123,1.2614,10.0795
0.0178123,1.41533,9.7495
0.0178123,1.58804,9.8195
0.0178123,1.78182,9.9095
0.0178123,1.99926,9.5695
0.0178123,2.24323,9.6995
0.0178123,2.51697,9.4795
0.0178123,2.82412,9.6595
0.0178123,3.16874,9.4195
0.0178123,3.55543,10.0565
0.0178123,3.9893,9.31975
0.0178123,4.47611,10.0595
0.0178123,5.02233,9.40475
0.0178123,5.40557,9.4595
0.0178123,5.72963,9.86975
0.0178123,6.32287,9.9995
0.0178123,6.84323,10.1695
0.0178123,7.1,9.8895
0.0178123,7.35121,9.4595
0.0178123,7.60121,9.9695
0.0178123,7.8,9.08975
0.0178123,8.05,9.6195
0.0178123,8.30897,9.5295
0.0178123,8.45896,9.3395
0.0178123,8.65,9.7395
0.0178123,8.95,9.9695
0.0178123,9.27258,9.67975
0.0178123,9.62259,9.4495
0.0178123,10,9.4695
0.0178123,10.3989,9.8095
0.0178123,10.7989,9.6495
0.0178123,11.15,9.3395
0.0178123,11.4,9.54975
0.0178123,11.85,9.67975
0.0178123,12.35,9.5195
0.0178123,12.65,9.7795
0.0178123,13.071,10.1095
0.0178123,13.571,9.86475
0.0178123,14.1,9.22975
0.0178123,14.6851,10.1295
0.0199857,0.100174,9.25475
0.0199857,0.112398,9.28975
0.0199857,0.126115,10.1695
0.0199857,0.141505,10.1847
0.0199857,0.158772,9.5095
0.0199857,0.178146,9.4195
0.0199857,0.194196,9.5695
0.0199857,0.20569,9.7295
0.0199857,0.224278,9.9795
0.0199857,0.251647,9.50475
0.0199857,0.282355,10.2895
0.0199857,0.31681,9.8695
0.0199857,0.355471,10.2098
0.0199857,0.398849,9.9495
0.0199857,0.447521,9.6895
0.0199857,0.502131,9.40975
0.0199857,0.563406,9.3495
0.0199857,0.632159,9.4895
0.0199857,0.709301,9.4595
0.0199857,0.795857,9.7795
0.0199857,0.892976,9.6295
0.0199857,1.00194,9.98475
0.0199857,1.12421,9.9295
0.0199857,1.2614,9.6995
0.0199857,1.41533,10.0195
0.0199857,1.58804,9.77475
0.0199857,1.78182,10.0147
0.0199857,1.99926,9.4295
0.0199857,2.24323,9.2595
0.0199857,2.51697,9.4195
0.0199857,2.82412,9.3195
0.0199857,3.16874,9.5795
0.0199857,3.55543,9.7195
0.0199857,3.9893,10.0698
0.0199857,4.47611,9.92983
0.0199857,5.02233,9.3695
0.0199857,5.40557,9.2695
0.0199857,5.72963,9.51975
0.0199857,6.32287,9.3395
0.0199857,6.84323,9.56475
0.0199857,7.1,10.3595
0.0199857,7.35121,10.0695
0.0199857,7.60121,9.6695
0.0199857,7.8,9.6995
0.0199857,8.05,9.8495
0.0199857,8.30897,9.60975
0.0199857,8.45896,9.6295
0.0199857,8.65,9.5895
0.0199857,8.95,9.5495
0.0199857,9.27258,10.0795
0.0199857,9.62259,9.3995
0.0199857,10,10.0847
0.0199857,10.3989,9.9095
0.0199857,10.7989,9.4595
0.0199857,11.15,9.3495
0.0199857,11.4,9.1895
0.0199857,11.85,9.5895
0.0199857,12.35,9.5495
0.0199857,12.65,9.7395
0.0199857,13.071,9.78475
0.0199857,13.571,9.3895
0.0199857,14.1,9.8595
0.0199857,14.6851,9.6795
0.0224243,0.100174,9.6065
0.0224243,0.112398,9.48475
0.0224243,0.126115,9.3795
0.0224243,0.141505,9.8095
0.0224243,0.158772,8.96975
0.0224243,0.178146,10.1495
0.0224243,0.194196,9.96475
0.0224243,0.20569,9.8095
0.0224243,0.224278,9.6795
0.0224243,0.251647,9.6495
0.0224243,0.282355,9.77975
0.0224243,0.31681,9.7795
0.0224243,0.355471,9.7595
0.0224243,0.398849,9.8195
0.0224243,0.447521,10.0895
0.0224243,0.502131,9.7795
0.0224243,0.563406,9.7595
0.0224243,0.632159,9.4995
0.0224243,0.709301,9.89975
0.0224243,0.795857,10.0595
0.0224243,0.892976,9.7095
0.0224243,1.00194,9.2895
0.0224243,1.12421,10.0795
0.0224243,1.2614,9.7695
0.0224243,1.41533,9.4995
0.0224243,1.58804,10.0895
0.0224243,1.78182,9.7995
0.0224243,1.99926,9.3595
0.0224243,2.24323,9.07475
0.0224243,2.51697,9.9895
0.0224243,2.82412,9.6995
0.0224243,3.16874,9.5095
0.0224243,3.55543,9.2595
0.0224243,3.9893,10.1295
0.0224243,4.47611,9.64975
0.0224243,5.02233,10.1595
0.0224243,5.40557,9.5995
0.0224243,5.72963,9.3795
0.0224243,6.32287,9.3795
0.0224243,6.84323,9.7095
0.0224243,7.1,9.68475
0.0224243,7.35121,9.00975
0.0224243,7.60121,9.31738
0.0224243,7.8,9.9295
0.0224243,8.05,9.6395
0.0224243,8.30897,9.94975
0.0224243,8.45896,9.4795
0.0224243,8.65,9.7695
0.0224243,8.95,9.4895
0.0224243,9.27258,9.5095
0.0224243,9.62259,10.0595
0.0224243,10,9.2095
0.0224243,10.3989,9.9195
0.0224243,10.7989,9.8995
0.0224243,11.15,9.68975
0.0224243,11.4,9.79975
0.0224243,11.85,9.9795
0.0224243,12.35,10.2095
0.0224243,12.65,9.7995
0.0224243,13.071,9.5195
0.0224243,13.571,9.84975
0.0224243,14.1,10.2995
0.0224243,14.6851,9.3195
0.0251605,0.100174,9.4295
0.0251605,0.112398,10.1295
0.0251605,0.126115,10.1598
0.0251605,0.141505,9.6895
0.0251605,0.158772,9.6695
0.0251605,0.178146,9.7495
0.0251605,0.194196,9.5195
0.0251605,0.20569,9.76975
0.0251605,0.224278,9.7095
0.0251605,0.251647,9.9495
0.0251605,0.282355,9.4495
0.0251605,0.31681,9.89475
0.0251605,0.355471,9.9595
0.0251605,0.398849,9.7795
0.0251605,0.447521,9.5595
0.0251605,0.502131,9.26975
0.0251605,0.563406,10.1695
0.0251605,0.632159,9.84475
0.0251605,0.709301,9.5395
0.0251605,0.795857,9.26975
0.0251605,0.892976,9.8095
0.0251605,1.00194,9.8595
0.0251605,1.12421,9.6995
0.0251605,1.2614,9.4995
0.0251605,1.41533,9.6795
0.0251605,1.58804,9.6195
0.0251605,1.78182,9.9895
0.0251605,1.99926,9.4995
0.0251605,2.24323,9.5995
0.0251605,2.51697,9.30975
0.0251605,2.82412,9.64475
0.0251605,3.16874,9.8195
0.0251605,3.55543,9.6195
0.0251605,3.9893,9.6895
0.0251605,4.47611,9.1495
0.0251605,5.02233,9.06975
0.0251605,5.40557,9.5695
0.0251605,5.72963,10.1895
0.0251605,6.32287,9.89975
0.0251605,6.84323,9.2695
0.0251605,7.1,9.4995
0.0251605,7.35121,9.3695
0.0251605,7.60121,10.0098
0.0251605,7.8,9.8295
0.0251605,8.05,9.7495
0.0251605,8.30897,9.9395
0.0251605,8.45896,9.56317
0.0251605,8.65,9.5295
0.0251605,8.95,9.9295
0.0251605,9.27258,9.3895
0.0251605,9.62259,9.4995
0.0251605,10,9.4695
0.0251605,10.3989,10.7295
0.0251605,10.7989,10.4195
0.0251605,11.15,10.3695
0.0251605,11.4,9.6095
0.0251605,11.85,9.6095
0.0251605,12.35,9.8895
0.0251605,12.65,9.9595
0.0251605,13.071,9.60317
0.0251605,13.571,9.7395
0.0251605,14.1,9.3395
0.0251605,14.6851,9.4795
0.0282306,0.100174,9.5095
0.0282306,0.112398,9.4995
0.0282306,0.126115,9.79475
0.0282306,0.141505,9.81475
0.0282306,0.158772,9.54975
0.0282306,0.178146,10.1997
0.0282306,0.194196,9.9695
0.0282306,0.20569,10.2395
0.0282306,0.224278,9.2295
0.0282306,0.251647,9.7095
0.0282306,0.282355,10.2595
0.0282306,0.31681,9.7295
0.0282306,0.355471,9.6595
0.0282306,0.398849,9.60475
0.0282306,0.447521,9.9095
0.0282306,0.502131,10.1395
0.0282306,0.563406,9.6095
0.0282306,0.632159,9.01975
0.0282306,0.709301,9.7795
0.0282306,0.795857,9.3895
0.0282306,0.892976,9.1495
0.0282306,1.00194,10.0195
0.0282306,1.12421,9.2295
0.0282306,1.2614,9.3895
0.0282306,1.41533,9.5995
0.0282306,1.58804,10.0695
0.0282306,1.78182,9.8795
0.0282306,1.99926,9.6695
0.0282306,2.24323,9.9395
0.0282306,2.51697,9.6195
0.0282306,2.82412,9.6995
0.0282306,3.16874,10.1495
0.0282306,3.55543,8.9295
0.0282306,3.9893,9.3595
0.0282306,4.47611,9.4295
0.0282306,5.02233,9.58975
0.0282306,5.40557,10.0195
0.0282306,5.72963,9.5195
0.0282306,6.32287,9.7295
0.0282306,6.84323,9.6995
0.0282306,7.1,9.46475
0.0282306,7.35121,9.2795
0.0282306,7.60121,9.5995
0.0282306,7.8,9.2395
0.0282306,8.05,9.43475
0.0282306,8.30897,9.2195
0.0282306,8.45896,10.2547
0.0282306,8.65,9.9995
0.0282306,8.95,9.3695
0.0282306,9.27258,9.6295
0.0282306,9.62259,9.56975
0.0282306,10,9.7595
0.0282306,10.3989,9.9995
0.0282306,10.7989,9.0195
0.0282306,11.15,9.53975
0.0282306,11.4,9.5695
0.0282306,11.85,9.9995
0.0282306,12.35,9.3795
0.0282306,12.65,9.1995
0.0282306,13.071,9.6095
0.0282306,13.571,9.5495
0.0282306,14.1,9.5495
0.0282306,14.6851,9.6395
0.0316751,0.100174,9.6095
0.0316751,0.112398,9.5395
0.0316751,0.126115,9.7895
0.0316751,0.141505,9.9695
0.0316751,0.158772,9.9295
0.0316751,0.178146,9.9295
0.0316751,0.194196,9.6095
0.0316751,0.20569,10.1595
0.0316751,0.224278,9.0295
0.0316751,0.251647,9.6295
0.0316751,0.282355,9.8495
0.0316751,0.31681,10.1195
0.0316751,0.355471,10.0495
0.0316751,0.398849,9.3095
0.0316751,0.447521,9.9695
0.0316751,0.502131,9.43975
0.0316751,0.563406,9.7995
0.0316751,0.632159,9.46975
0.0316751,0.709301,9.9895
0.0316751,0.795857,9.6695
0.0316751,0.892976,9.9595
0.0316751,1.00194,9.4095
0.0316751,1.12421,9.44975
0.0316751,1.2614,9.91975
0.0316751,1.41533,9.2595
0.0316751,1.58804,9.5395
0.0316751,1.78182,9.5395
0.0316751,1.99926,9.48975
0.0316751,2.24323,10.0695
0.0316751,2.51697,9.9795
0.0316751,2.82412,9.2495
0.0316751,3.16874,9.5695
0.0316751,3.55543,9.5395
0.0316751,3.9893,9.2395
0.0316751,4.47611,9.4995
0.0316751,5.02233,9.2395
0.0316751,5.40557,9.6695
0.0316751,5.72963,9.6895
0.0316751,6.32287,9.2095
0.0316751,6.84323,9.5295
0.0316751,7.1,10.0648
0.0316751,7.35121,9.0995
0.0316751,7.60121,9.7295
0.0316751,7.8,9.7295
0.0316751,8.05,9.81975
0.0316751,8.30897,9.9095
0.0316751,8.45896,9.7895
0.0316751,8.65,10.1295
0.0316751,8.95,9.6995
0.0316751,9.27258,11.0495
0.0316751,9.62259,9.4495
0.0316751,10,9.6995
0.0316751,10.3989,9.9095
0.0316751,10.7989,10.1495
0.0316751,11.15,10.2795
0.0316751,11.4,9.5295
0.0316751,11.85,9.3895
0.0316751,12.35,9.7395
0.0316751,12.65,10.1647
0.0316751,13.071,9.4795
0.0316751,13.571,10.3495
0.0316751,14.1,9.9895
0.0316751,14.6851,9.6595
0.0355401,0.100174,9.49317
0.0355401,0.112398,9.8095
0.0355401,0.126115,9.8995
0.0355401,0.141505,9.8395
0.0355401,0.158772,9.1495
0.0355401,0.178146,10.0195
0.0355401,0.194196,9.9595
0.0355401,0.20569,9.7595
0.0355401,0.224278,9.6595
0.0355401,0.251647,9.7995
0.0355401,0.282355,9.86975
0.0355401,0.31681,9.9195
0.0355401,0.355471,9.46475
0.0355401,0.398849,9.3795
0.0355401,0.447521,9.6895
0.0355401,0.502131,9.5795
0.0355401,0.563406,9.8395
0.0355401,0.632159,9.8995
0.0355401,0.709301,9.7195
0.0355401,0.795857,9.5595
0.0355401,0.892976,10.0998
0.0355401,1.00194,10.1595
0.0355401,1.12421,9.6795
0.0355401,1.2614,9.9395
0.0355401,1.41533,9.4195
0.0355401,1.58804,9.9895
0.0355401,1.78182,9.7595
0.0355401,1.99926,9.3495
0.0355401,2.24323,9.4895
0.0355401,2.51697,9.45475
0.0355401,2.82412,9.3495
0.0355401,3.16874,10.1395
0.0355401,3.55543,9.6495
0.0355401,3.9893,10.0495
0.0355401,4.47611,9.1995
0.0355401,5.02233,9.52975
0.0355401,5.40557,9.9295
0.0355401,5.72963,9.61975
0.0355401,6.32287,9.11475
0.0355401,6.84323,9.0795
0.0355401,7.1,9.4095
0.0355401,7.35121,9.9195
0.0355401,7.60121,9.0095
0.0355401,7.8,9.44983
0.0355401,8.05,9.6495
0.0355401,8.30897,9.6095
0.0355401,8.45896,10.0195
0.0355401,8.65,9.5395
0.0355401,8.95,9.9595
0.0355401,9.27258,9.5895
0.0355401,9.62259,9.6595
0.0355401,10,10.1695
0.0355401,10.3989,9.6995
0.0355401,10.7989,9.5495
0.0355401,11.15,9.4195
0.0355401,11.4,9.2995
0.0355401,11.85,9.6195
0.0355401,12.35,9.6595
0.0355401,12.65,9.3095
0.0355401,13.071,9.8895
0.0355401,13.571,9.50475
0.0355401,14.1,9.5495
0.0355401,14.6851,9.6665
0.0398767,0.100174,10.2598
0.0398767,0.112398,9.4795
0.0398767,0.126115,9.5895
0.0398767,0.141505,9.9695
0.0398767,0.158772,9.5795
0.0398767,0.178146,9.79975
0.0398767,0.194196,9.5495
0.0398767,0.20569,9.8995
0.0398767,0.224278,9.59475
0.0398767,0.251647,10.0195
0.0398767,0.282355,9.8995
0.0398767,0.31681,9.3795
0.0398767,0.355471,9.2995
0.0398767,0.398849,9.3295
0.0398767,0.447521,10.2248
0.0398767,0.502131,9.8195
0.0398767,0.563406,9.8295
0.0398767,0.632159,9.4695
0.0398767,0.709301,9.7795
0.0398767,0.795857,9.7995
0.0398767,0.892976,9.5195
0.0398767,1.00194,10.2495
0.0398767,1.12421,9.8695
0.0398767,1.2614,9.7395
0.0398767,1.41533,9.5695
0.0398767,1.58804,10.0195
0.0398767,1.78182,9.7395
0.0398767,1.99926,9.4095
0.0398767,2.24323,9.3195
0.0398767,2.51697,9.8695
0.0398767,2.82412,10.2495
0.0398767,3.16874,9.3795
0.0398767,3.55543,9.51975
0.0398767,3.9893,10.0395
0.0398767,4.47611,9.6695
0.0398767,5.02233,9.6095
0.0398767,5.40557,10.0395
0.0398767,5.72963,9.5095
0.0398767,6.32287,9.4595
0.0398767,6.84323,10.1095
0.0398767,7.1,9.7295
0.0398767,7.35121,9.7995
0.0398767,7.60121,9.5195
0.0398767,7.8,10.2595
0.0398767,8.05,9.7795
0.0398767,8.30897,9.4095
0.0398767,8.45896,9.3795
0.0398767,8.65,9.4095
0.0398767,8.95,9.5995
0.0398767,9.27258,10.2048
0.0398767,9.62259,9.3295
0.0398767,10,8.9295
0.0398767,10.3989,9.4895
0.0398767,10.7989,9.6995
0.0398767,11.15,9.3595
0.0398767,11.4,9.8595
0.0398767,11.85,9.1395
0.0398767,12.35,9.7495
0.0398767,12.65,9.4595
0.0398767,13.071,9.6895
0.0398767,13.571,9.56975
0.0398767,14.1,9.9895
0.0398767,14.6851,10.1695
0.0447424,0.100174,9.7195
0.0447424,0.112398,9.5695
0.0447424,0.126115,9.8895
0.0447424,0.141505,9.5695
0.0447424,0.158772,9.8095
0.0447424,0.178146,9.7495
0.0447424,0.194196,9.7395
0.0447424,0.20569,9.2395
0.0447424,0.224278,10.1995
0.0447424,0.251647,9.6195
0.0447424,0.282355,9.9595
0.0447424,0.31681,9.53317
0.0447424,0.355471,9.6495
0.0447424,0.398849,10.1895
0.0447424,0.447521,9.7495
0.0447424,0.502131,9.6795
0.0447424,0.563406,9.5795
0.0447424,0.632159,9.6195
0.0447424,0.709301,9.4995
0.0447424,0.795857,9.78975
0.0447424,0.892976,9.43975
0.0447424,1.00194,9.6695
0.0447424,1.12421,10.0095
0.0447424,1.2614,9.9095
0.0447424,1.41533,9.5095
0.0447424,1.58804,9.4795
0.0447424,1.78182,9.8395
0.0447424,1.99926,9.5495
0.0447424,2.24323,10.3595
0.0447424,2.51697,9.6495
0.0447424,2.82412,9.25975
0.0447424,3.16874,9.1195
0.0447424,3.55543,10.1248
0.0447424,3.9893,9.9695
0.0447424,4.47611,8.9495
0.0447424,5.02233,9.65475
0.0447424,5.40557,9.08475
0.0447424,5.72963,9.4995
0.0447424,6.32287,9.6895
0.0447424,6.84323,9.7195
0.0447424,7.1,9.4395
0.0447424,7.35121,9.50475
0.0447424,7.60121,10.0495
0.0447424,7.8,9.9395
0.0447424,8.05,10.0495
0.0447424,8.30897,9.7595
0.0447424,8.45896,9.5495
0.0447424,8.65,9.3695
0.0447424,8.95,9.6095
0.0447424,9.27258,9.4595
0.0447424,9.62259,9.78475
0.0447424,10,9.9395
0.0447424,10.3989,9.7195
0.0447424,10.7989,10.1495
0.0447424,11.15,9.2595
0.0447424,11.4,9.7295
0.0447424,11.85,9.9595
0.0447424,12.35,9.9895
0.0447424,12.65,9.7895
0.0447424,13.071,9.5295
0.0447424,13.571,9.5695
0.0447424,14.1,10.1295
0.0447424,14.6851,9.32975
0.0502018,0.100174,10.2695
0.0502018,0.112398,9.8395
0.0502018,0.126115,9.52475
0.0502018,0.141505,9.7995
0.0502018,0.158772,9.9595
0.0502018,0.178146,9.50975
0.0502018,0.194196,9.58975
0.0502018,0.20569,10.3095
0.0502018,0.224278,9.8995
0.0502018,0.251647,9.5595
0.0502018,0.282355,9.5995
0.0502018,0.31681,9.9095
0.0502018,0.355471,10.2795
0.0502018,0.398849,9.86475
0.0502018,0.447521,9.26975
0.0502018,0.502131,9.1795
0.0502018,0.563406,10.2595
0.0502018,0.632159,9.6495
0.0502018,0.709301,9.9195
0.0502018,0.795857,9.6195
0.0502018,0.892976,9.54475
0.0502018,1.00194,10.1348
0.0502018,1.12421,9.96475
0.0502018,1.2614,9.3995
0.0502018,1.41533,9.6395
0.0502018,1.58804,9.5795
0.0502018,1.78182,10.0095
0.0502018,1.99926,9.3395
0.0502018,2.24323,9.1895
0.0502018,2.51697,9.1295
0.0502018,2.82412,9.2895
0.0502018,3.16874,9.87975
0.0502018,3.55543,9.9595
0.0502018,3.9893,9.2695
0.0502018,4.47611,9.6995
0.0502018,5.02233,9.77475
0.0502018,5.40557,9.4195
0.0502018,5.72963,9.4395
0.0502018,6.32287,9.5495
0.0502018,6.84323,9.6895
0.0502018,7.1,10.3495
0.0502018,7.35121,9.7595
0.0502018,7.60121,9.46975
0.0502018,7.8,9.5995
0.0502018,8.05,9.9095
0.0502018,8.30897,9.4595
0.0502018,8.45896,9.8095
0.0502018,8.65,9.80475
0.0502018,8.95,9.7395
0.0502018,9.27258,9.1295
0.0502018,9.62259,9.8595
0.0502018,10,10.1298
0.0502018,10.3989,10.1995
0.0502018,10.7989,9.65475
0.0502018,11.15,9.7695
0.0502018,11.4,9.4695
0.0502018,11.85,9.35975
0.0502018,12.35,9.7795
0.0502018,12.65,9.8295
0.0502018,13.071,10.0995
0.0502018,13.571,9.87475
0.0502018,14.1,10.0395
0.0502018,14.6851,9.50475
0.0563273,0.100174,9.4295
0.0563273,0.112398,9.7695
0.0563273,0.126115,10.4995
0.0563273,0.141505,9.9195
0.0563273,0.158772,9.7095
0.0563273,0.178146,9.7995
0.0563273,0.194196,9.5095
0.0563273,0.20569,9.6395
0.0563273,0.224278,9.78475
0.0563273,0.251647,9.1195
0.0563273,0.282355,9.7095
0.0563273,0.31681,9.7695
0.0563273,0.355471,9.1395
0.0563273,0.398849,9.99475
0.0563273,0.447521,9.7695
0.0563273,0.502131,9.9195
0.0563273,0.563406,9.4695
0.0563273,0.632159,9.8395
0.0563273,0.709301,9.48975
0.0563273,0.795857,9.3965
0.0563273,0.892976,9.6895
0.0563273,1.00194,9.2995
0.0563273,1.12421,9.74975
0.0563273,1.2614,9.3795
0.0563273,1.41533,9.7495
0.0563273,1.58804,9.47975
0.0563273,1.78182,9.7995
0.0563273,1.99926,9.3395
0.0563273,2.24323,9.24975
0.0563273,2.51697,9.3795
0.0563273,2.82412,9.48975
0.0563273,3.16874,9.8895
0.0563273,3.55543,9.2795
0.0563273,3.9893,9.5495
0.0563273,4.47611,8.96975
0.0563273,5.02233,9.7595
0.0563273,5.40557,9.75475
0.0563273,5.72963,10.0695
0.0563273,6.32287,9.4495
0.0563273,6.84323,9.5495
0.0563273,7.1,9.79238
0.0563273,7.35121,9.8365
0.0563273,7.60121,9.7395
0.0563273,7.8,10.0295
0.0563273,8.05,9.4795
0.0563273,8.30897,9.8295
0.0563273,8.45896,9.52975
0.0563273,8.65,9.1895
0.0563273,8.95,9.8495
0.0563273,9.27258,9.86475
0.0563273,9.62259,9.8395
0.0563273,10,9.1295
0.0563273,10.3989,9.54975
0.0563273,10.7989,10.1095
0.0563273,11.15,10.0595
0.0563273,11.4,9.6895
0.0563273,11.85,9.8495
0.0563273,12.35,9.2795
0.0563273,12.65,9.26475
0.0563273,13.071,9.6495
0.0563273,13.571,9.9495
0.0563273,14.1,9.7695
0.0563273,14.6851,9.5695
0.0632003,0.100174,10.0995
0.0632003,0.112398,9.46975
0.0632003,0.126115,9.58975
0.0632003,0.141505,10.1195
0.0632003,0.158772,9.9395
0.0632003,0.178146,9.7195
0.0632003,0.194196,9.6495
0.0632003,0.20569,9.78975
0.0632003,0.224278,9.41975
0.0632003,0.251647,9.8095
0.0632003,0.282355,10.1448
0.0632003,0.31681,9.9695
0.0632003,0.355471,10.3295
0.0632003,0.398849,9.4695
0.0632003,0.447521,9.57975
0.0632003,0.502131,9.9195
0.0632003,0.563406,9.5895
0.0632003,0.632159,9.4695
0.0632003,0.709301,9.9095
0.0632003,0.795857,9.80975
0.0632003,0.892976,8.9495
0.0632003,1.00194,9.2595
0.0632003,1.12421,9.4895
0.0632003,1.2614,9.8695
0.0632003,1.41533,9.2995
0.0632003,1.58804,9.8595
0.0632003,1.78182,9.1495
0.0632003,1.99926,9.3495
0.0632003,2.24323,9.0295
0.0632003,2.51697,9.37975
0.0632003,2.82412,9.3495
0.0632003,3.16874,9.8295
0.0632003,3.55543,9.63975
0.0632003,3.9893,9.3595
0.0632003,4.47611,9.6695
0.0632003,5.02233,9.5395
0.0632003,5.40557,9.4895
0.0632003,5.72963,10.0195
0.0632003,6.32287,9.3395
0.0632003,6.84323,10.0395
0.0632003,7.1,9.6895
0.0632003,7.35121,10.0847
0.0632003,7.60121,9.4495
0.0632003,7.8,9.9395
0.0632003,8.05,9.4395
0.0632003,8.30897,10.0195
0.0632003,8.45896,9.2595
0.0632003,8.65,9.7995
0.0632003,8.95,9.6795
0.0632003,9.27258,9.41975
0.0632003,9.62259,10.1995
0.0632003,10,9.8695
0.0632003,10.3989,10.0095
0.0632003,10.7989,9.7495
0.0632003,11.15,9.2195
0.0632003,11.4,9.4495
0.0632003,11.85,9.8595
0.0632003,12.35,9.92475
0.0632003,12.65,9.7895
0.0632003,13.071,9.59475
0.0632003,13.571,9.7395
0.0632003,14.1,9.3695
0.0632003,14.6851,10.2148
0.0709119,0.100174,9.69475
0.0709119,0.112398,9.7695
0.0709119,0.126115,9.6695
0.0709119,0.141505,9.39975
0.0709119,0.158772,9.95475
0.0709119,0.178146,9.9895
0.0709119,0.194196,9.4995
0.0709119,0.20569,9.5595
0.0709119,0.224278,9.4295
0.0709119,0.251647,9.4595
0.0709119,0.282355,9.8795
0.0709119,0.31681,9.1795
0.0709119,0.355471,9.9695
0.0709119,0.398849,9.6695
0.0709119,0.447521,10.1795
0.0709119,0.502131,9.6595
0.0709119,0.563406,9.63975
0.0709119,0.632159,9.2795
0.0709119,0.709301,9.5495
0.0709119,0.795857,9.6495
0.0709119,0.892976,9.4265
0.0709119,1.00194,9.74975
0.0709119,1.12421,9.7195
0.0709119,1.2614,9.2895
0.0709119,1.41533,9.9195
0.0709119,1.58804,10.3895
0.0709119,1.78182,10.4395
0.0709119,1.99926,8.8295
0.0709119,2.24323,9.1995
0.0709119,2.51697,10.3632
0.0709119,2.82412,9.19975
0.0709119,3.16874,9.7995
0.0709119,3.55543,9.6195
0.0709119,3.9893,9.9295
0.0709119,4.47611,9.0195
0.0709119,5.02233,9.5595
0.0709119,5.40557,9.2295
0.0709119,5.72963,9.1595
0.0709119,6.32287,9.9595
0.0709119,6.84323,9.5395
0.0709119,7.1,9.7995
0.0709119,7.35121,9.7895
0.0709119,7.60121,9.9595
0.0709119,7.8,9.9795
0.0709119,8.05,9.2295
0.0709119,8.30897,9.6795
0.0709119,8.45896,9.3495
0.0709119,8.65,9.3695
0.0709119,8.95,10.2432
0.0709119,9.27258,10.1895
0.0709119,9.62259,9.7895
0.0709119,10,9.49475
0.0709119,10.3989,9.4295
0.0709119,10.7989,10.4095
0.0709119,11.15,10.0895
0.0709119,11.4,9.7495
0.0709119,11.85,10.2495
0.0709119,12.35,9.8595
0.0709119,12.65,9.71475
0.0709119,13.071,10.1248
0.0709119,13.571,9.9295
0.0709119,14.1,9.4195
0.0709119,14.6851,9.8995
0.0795645,0.100174,9.70475
0.0795645,0.112398,9.4295
0.0795645,0.126115,8.99975
0.0795645,0.141505,9.39475
0.0795645,0.158772,9.5795
0.0795645,0.178146,9.47975
0.0795645,0.194196,9.9395
0.0795645,0.20569,9.53975
0.0795645,0.224278,9.4995
0.0795645,0.251647,9.58975
0.0795645,0.282355,9.6495
0.0795645,0.31681,9.6495
0.0795645,0.355471,9.8695
0.0795645,0.398849,9.1895
0.0795645,0.447521,9.99475
0.0795645,0.502131,9.6395
0.0795645,0.563406,8.99317
0.0795645,0.632159,9.4295
0.0795645,0.709301,9.51975
0.0795645,0.795857,9.4895
0.0795645,0.892976,10.1795
0.0795645,1.00194,9.7995
0.0795645,1.12421,9.7095
0.0795645,1.2614,9.31475
0.0795645,1.41533,9.5295
0.0795645,1.58804,9.6895
0.0795645,1.78182,10.1295
0.0795645,1.99926,9.8295
0.0795645,2.24323,9.80975
0.0795645,2.51697,9.2095
0.0795645,2.82412,9.9495
0.0795645,3.16874,9.3165
0.0795645,3.55543,9.4395
0.0795645,3.9893,9.8695
0.0795645,4.47611,9.1495
0.0795645,5.02233,9.2595
0.0795645,5.40557,9.5495
0.0795645,5.72963,9.4895
0.0795645,6.32287,9.8695
0.0795645,6.84323,9.7495
0.0795645,7.1,9.3695
0.0795645,7.35121,9.8695
0.0795645,7.60121,9.8095
0.0795645,7.8,9.4895
0.0795645,8.05,9.3495
0.0795645,8.30897,10.2495
0.0795645,8.45896,9.5495
0.0795645,8.65,9.7795
0.0795645,8.95,10.1295
0.0795645,9.27258,9.4195
0.0795645,9.62259,9.5395
0.0795645,10,9.95975
0.0795645,10.3989,9.7995
0.0795645,10.7989,9.0295
0.0795645,11.15,9.4495
0.0795645,11.4,9.91975
0.0795645,11.85,9.9395
0.0795645,12.35,9.7495
0.0795645,12.65,9.42975
0.0795645,13.071,9.6495
0.0795645,13.571,9.5195
0.0795645,14.1,9.9695
0.0795645,14.6851,10.3295
0.0892728,0.100174,9.7495
0.0892728,0.112398,9.5795
0.0892728,0.126115,9.4395
0.0892728,0.141505,10.0395
0.0892728,0.158772,9.1595
0.0892728,0.178146,9.5795
0.0892728,0.194196,9.4595
0.0892728,0.20569,9.7195
0.0892728,0.224278,9.3395
0.0892728,0.251647,9.7295
0.0892728,0.282355,9.71475
0.0892728,0.31681,9.9995
0.0892728,0.355471,10.1795
0.0892728,0.398849,9.6595
0.0892728,0.447521,9.8895
0.0892728,0.502131,9.9395
0.0892728,0.563406,9.2195
0.0892728,0.632159,9.5395
0.0892728,0.709301,9.0395
0.0892728,0.795857,9.8095
0.0892728,0.892976,9.7895
0.0892728,1.00194,9.6695
0.0892728,1.12421,9.3395
0.0892728,1.2614,9.3895
0.0892728,1.41533,9.3795
0.0892728,1.58804,10.0095
0.0892728,1.78182,10.0795
0.0892728,1.99926,9.4195
0.0892728,2.24323,9.7395
0.0892728,2.51697,9.40975
0.0892728,2.82412,8.9895
0.0892728,3.16874,9.0995
0.0892728,3.55543,9.2195
0.0892728,3.9893,9.2395
0.0892728,4.47611,9.2895
0.0892728,5.02233,9.50975
0.0892728,5.40557,9.7095
0.0892728,5.72963,9.7995
0.0892728,6.32287,9.5095
0.0892728,6.84323,10.0295
0.0892728,7.1,9.4295
0.0892728,7.35121,10.0495
0.0892728,7.60121,9.5195
0.0892728,7.8,9.69317
0.0892728,8.05,9.5995
0.0892728,8.30897,9.2995
0.0892728,8.45896,9.7895
0.0892728,8.65,9.3395
0.0892728,8.95,9.7695
0.0892728,9.27258,9.8195
0.0892728,9.62259,9.7895
0.0892728,10,9.6795
0.0892728,10.3989,9.7295
0.0892728,10.7989,10.2295
0.0892728,11.15,9.8995
0.0892728,11.4,8.77475
0.0892728,11.85,9.8395
0.0892728,12.35,10.3895
0.0892728,12.65,9.38975
0.0892728,13.071,9.06475
0.0892728,13.571,9.12975
0.0892728,14.1,9.1995
0.0892728,14.6851,9.6095
0.100166,0.100174,10.1195
0.100166,0.112398,9.8395
0.100166,0.126115,9.8195
0.100166,0.141505,9.67317
0.100166,0.158772,9.39975
0.100166,0.178146,9.6495
0.100166,0.194196,10.0195
0.100166,0.20569,9.31475
0.100166,0.224278,9.8495
0.100166,0.251647,9.3695
0.100166,0.282355,10.2995
0.100166,0.31681,10.1095
0.100166,0.355471,9.7795
0.100166,0.398849,9.8095
0.100166,0.447521,10.1595
0.100166,0.502131,10.0695
0.100166,0.563406,9.52475
0.100166,0.632159,9.85475
0.100166,0.709301,9.22975
0.100166,0.795857,9.6095
0.100166,0.892976,9.78975
0.100166,1.00194,9.9395
0.100166,1.12421,9.6395
0.100166,1.2614,9.5695
0.100166,1.41533,9.3495
0.100166,1.58804,9.21475
0.100166,1.78182,10.4695
0.100166,1.99926,9.6195
0.100166,2.24323,9.6095
0.100166,2.51697,9.3695
0.100166,2.82412,9.0995
0.100166,3.16874,9.24475
0.100166,3.55543,9.03983
0.100166,3.9893,9.4395
0.100166,4.47611,8.7495
0.100166,5.02233,9.1995
0.100166,5.40557,9.3195
0.100166,5.72963,9.3995
0.100166,6.32287,9.2395
0.100166,6.84323,9.4495
0.100166,7.1,10.1495
0.100166,7.35121,9.6795
0.100166,7.60121,9.34475
0.100166,7.8,9.2995
0.100166,8.05,9.4595
0.100166,8.30897,9.9095
0.100166,8.45896,9.6395
0.100166,8.65,9.3395
0.100166,8.95,9.9195
0.100166,9.27258,9.2995
0.100166,9.62259,9.5395
0.100166,10,10.2695
0.100166,10.3989,9.9295
0.100166,10.7989,9.81975
0.100166,11.15,9.97475
0.100166,11.4,9.7695
0.100166,11.85,9.7295
0.100166,12.35,9.5695
0.100166,12.65,9.7595
0.100166,13.071,10.3247
0.100166,13.571,10.0995
0.100166,14.1,9.9095
0.100166,14.6851,10.0095
0.112388,0.100174,9.34975
0.112388,0.112398,9.2065
0.112388,0.126115,9.7495
0.112388,0.141505,9.50475
0.112388,0.158772,9.7195
0.112388,0.178146,10.4095
0.112388,0.194196,9.9695
0.112388,0.20569,9.84475
0.112388,0.224278,9.48475
0.112388,0.251647,9.7895
0.112388,0.282355,9.6595
0.112388,0.31681,9.7195
0.112388,0.355471,9.6695
0.112388,0.398849,9.6895
0.112388,0.447521,9.5995
0.112388,0.502131,9.2895
0.112388,0.563406,9.6295
0.112388,0.632159,9.52475
0.112388,0.709301,9.9195
0.112388,0.795857,10.1195
0.112388,0.892976,9.6295
0.112388,1.00194,9.3395
0.112388,1.12421,9.1595
0.112388,1.2614,8.9495
0.112388,1.41533,9.0095
0.112388,1.58804,9.3695
0.112388,1.78182,9.2695
0.112388,1.99926,9.5695
0.112388,2.24323,9.1095
0.112388,2.51697,8.89983
0.112388,2.82412,8.9395
0.112388,3.16874,9.1995
0.112388,3.55543,9.19475
0.112388,3.9893,9.0095
0.112388,4.47611,9.2095
0.112388,5.02233,10.0095
0.112388,5.40557,9.7695
0.112388,5.72963,9.19475
0.112388,6.32287,9.5095
0.112388,6.84323,9.51975
0.112388,7.1,9.8195
0.112388,7.35121,9.5095
0.112388,7.60121,9.0195
0.112388,7.8,9.9595
0.112388,8.05,10.0495
0.112388,8.30897,9.6595
0.112388,8.45896,9.61975
0.112388,8.65,9.6795
0.112388,8.95,10.1795
0.112388,9.27258,9.49475
0.112388,9.62259,10.0095
0.112388,10,9.5095
0.112388,10.3989,9.12475
0.112388,10.7989,9.74475
0.112388,11.15,9.6995
0.112388,11.4,9.3295
0.112388,11.85,9.9095
0.112388,12.35,10.4395
0.112388,12.65,10.2447
0.112388,13.071,9.99475
0.112388,13.571,9.61475
0.112388,14.1,10.1195
0.112388,14.6851,10.4195
0.126101,0.100174,9.99475
0.126101,0.112398,9.6195
0.126101,0.126115,9.9395
0.126101,0.141505,9.6695
0.126101,0.158772,9.58975
0.126101,0.178146,9.9495
0.126101,0.194196,10.2095
0.126101,0.20569,10.1095
0.126101,0.224278,9.72983
0.126101,0.251647,9.7195
0.126101,0.282355,9.7795
0.126101,0.31681,9.9695
0.126101,0.355471,9.7395
0.126101,0.398849,9.9095
0.126101,0.447521,9.5095
0.126101,0.502131,9.1995
0.126101,0.563406,9.6695
0.126101,0.632159,9.07475
0.126101,0.709301,9.4895
0.126101,0.795857,10.1095
0.126101,0.892976,9.7095
0.126101,1.00194,10.0495
0.126101,1.12421,10.1995
0.126101,1.2614,9.1395
0.126101,1.41533,8.9195
0.126101,1.58804,9.05983
0.126101,1.78182,10.0595
0.126101,1.99926,9.1895
0.126101,2.24323,8.6595
0.126101,2.51697,8.9495
0.126101,2.82412,8.8095
0.126101,3.16874,8.6795
0.126101,3.55543,8.7495
0.126101,3.9893,8.5995
0.126101,4.47611,8.8495
0.126101,5.02233,9.2295
0.126101,5.40557,9.5095
0.126101,5.72963,9.1995
0.126101,6.32287,8.9595
0.126101,6.84323,8.80475
0.126101,7.1,9.4495
0.126101,7.35121,9.4795
0.126101,7.60121,10.0395
0.126101,7.8,9.61975
0.126101,8.05,9.5195
0.126101,8.30897,9.5995
0.126101,8.45896,9.7195
0.126101,8.65,9.5995
0.126101,8.95,9.56475
0.126101,9.27258,10.1095
0.126101,9.62259,9.4895
0.126101,10,9.9995
0.126101,10.3989,10.1995
0.126101,10.7989,9.8695
0.126101,11.15,9.7295
0.126101,11.4,8.9395
0.126101,11.85,9.2395
0.126101,12.35,9.7195
0.126101,12.65,9.75975
0.126101,13.071,9.9495
0.126101,13.571,9.8595
0.126101,14.1,10.0095
0.126101,14.6851,9.3195
0.141488,0.100174,9.6695
0.141488,0.112398,9.2195
0.141488,0.126115,9.7795
0.141488,0.141505,10.0295
0.141488,0.158772,9.6395
0.141488,0.178146,9.5695
0.141488,0.194196,10.0995
0.141488,0.20569,9.6295
0.141488,0.224278,10.2495
0.141488,0.251647,10.1395
0.141488,0.282355,9.8195
0.141488,0.31681,9.9695
0.141488,0.355471,10.0495
0.141488,0.398849,9.9295
0.141488,0.447521,9.5395
0.141488,0.502131,9.2595
0.141488,0.563406,9.5195
0.141488,0.632159,9.2895
0.141488,0.709301,9.6695
0.141488,0.795857,9.4095
0.141488,0.892976,9.86975
0.141488,1.00194,10.1395
0.141488,1.12421,9.3195
0.141488,1.2614,8.8395
0.141488,1.41533,8.8295
0.141488,1.58804,9.3295
0.141488,1.78182,10.3695
0.141488,1.99926,9.3795
0.141488,2.24323,8.3995
0.141488,2.51697,8.1095
0.141488,2.82412,8.5395
0.141488,3.16874,8.4795
0.141488,3.55543,8.2195
0.141488,3.9893,8.9395
0.141488,4.47611,8.26475
0.141488,5.02233,9.2595
0.141488,5.40557,8.6395
0.141488,5.72963,8.6195
0.141488,6.32287,9.1595
0.141488,6.84323,9.0595
0.141488,7.1,9.7595
0.141488,7.35121,9.5795
0.141488,7.60121,9.5195
0.141488,7.8,9.5295
0.141488,8.05,9.2295
0.141488,8.30897,8.9695
0.141488,8.45896,9.2595
0.141488,8.65,9.79475
0.141488,8.95,9.97475
0.141488,9.27258,9.73475
0.141488,9.62259,9.19475
0.141488,10,9.9295
0.141488,10.3989,9.2295
0.141488,10.7989,9.4795
0.141488,11.15,9.96
0.141488,11.4,9.96
0.141488,11.85,9.86475
0.141488,12.35,10.1595
0.141488,12.65,9.70975
0.141488,13.071,9.5095
0.141488,13.571,9.8695
0.141488,14.1,9.8395
0.141488,14.6851,9.4695
0.158752,0.100174,9.1495
0.158752,0.112398,9.6695
0.158752,0.126115,9.25475
0.158752,0.141505,10.0495
0.158752,0.158772,9.8495
0.158752,0.178146,9.5295
0.158752,0.194196,9.8395
0.158752,0.20569,10.1895
0.158752,0.224278,9.6295
0.158752,0.251647,10.2832
0.158752,0.282355,9.98975
0.158752,0.31681,9.5995
0.158752,0.355471,9.8095
0.158752,0.398849,9.8495
0.158752,0.447521,9.8895
0.158752,0.502131,9.7395
0.158752,0.563406,9.9795
0.158752,0.632159,9.5895
0.158752,0.709301,9.3495
0.158752,0.795857,9.6195
0.158752,0.892976,9.5195
0.158752,1.00194,9.4695
0.158752,1.12421,8.8795
0.158752,1.2614,9.9395
0.158752,1.41533,9.0195
0.158752,1.58804,8.7795
0.158752,1.78182,8.9995
0.158752,1.99926,8.0095
0.158752,2.24323,8.2195
0.158752,2.51697,7.97975
0.158752,2.82412,7.84975
0.158752,3.16874,7.2595
0.158752,3.55543,7.2695
0.158752,3.9893,7.2995
0.158752,4.47611,8.4995
0.158752,5.02233,7.9195
0.158752,5.40557,8.9695
0.158752,5.72963,8.63975
0.158752,6.32287,9.2895
0.158752,6.84323,9.5895
0.158752,7.1,9.0695
0.158752,7.35121,9.8095
0.158752,7.60121,9.0395
0.158752,7.8,9.2895
0.158752,8.05,9.0595
0.158752,8.30897,9.0795
0.158752,8.45896,8.6895
0.158752,8.65,9.4265
0.158752,8.95,9.8195
0.158752,9.27258,9.44475
0.158752,9.62259,9.5095
0.158752,10,9.6995
0.158752,10.3989,9.1695
0.158752,10.7989,9.6065
0.158752,11.15,9.7395
0.158752,11.4,9.5495
0.158752,11.85,9.3395
0.158752,12.35,9.6365
0.158752,12.65,9.6995
0.158752,13.071,9.6095
0.158752,13.571,9.8995
0.158752,14.1,9.4895
0.158752,14.6851,10.1695
0.178123,0.100174,10.2095
0.178123,0.112398,9.48975
0.178123,0.126115,9.3395
0.178123,0.141505,10.1295
0.178123,0.158772,9.9395
0.178123,0.178146,10.2595
0.178123,0.194196,9.81975
0.178123,0.20569,9.9095
0.178123,0.224278,9.7795
0.178123,0.251647,10.1295
0.178123,0.282355,9.8595
0.178123,0.31681,9.4495
0.178123,0.355471,9.7295
0.178123,0.398849,9.75975
0.178123,0.447521,9.9095
0.178123,0.502131,9.2195
0.178123,0.563406,9.3195
0.178123,0.632159,9.7895
0.178123,0.709301,9.5195
0.178123,0.795857,9.3195
0.178123,0.892976,9.5995
0.178123,1.00194,9.7895
0.178123,1.12421,9.9595
0.178123,1.2614,9.33975
0.178123,1.41533,8.60975
0.178123,1.58804,9.10475
0.178123,1.78182,8.5995
0.178123,1.99926,7.0195
0.178123,2.24323,7.9595
0.178123,2.51697,7.8395
0.178123,2.82412,7.9195
0.178123,3.16874,6.8895
0.178123,3.55543,5.9495
0.178123,3.9893,7.01475
0.178123,4.47611,7.6795
0.178123,5.02233,7.8395
0.178123,5.40557,8.4095
0.178123,5.72963,8.20975
0.178123,6.32287,8.6095
0.178123,6.84323,8.5795
0.178123,7.1,9.0295
0.178123,7.35121,9.0095
0.178123,7.60121,8.97975
0.178123,7.8,9.3495
0.178123,8.05,9.4495
0.178123,8.30897,8.7995
0.178123,8.45896,9.17975
0.178123,8.65,9.29975
0.178123,8.95,9.1995
0.178123,9.27258,9.1695
0.178123,9.62259,9.5595
0.178123,10,9.5295
0.178123,10.3989,9.9995
0.178123,10.7989,9.8195
0.178123,11.15,9.5895
0.178123,11.4,9.1895
0.178123,11.85,9.8795
0.178123,12.35,9.6195
0.178123,12.65,9.31975
0.178123,13.071,9.4995
0.178123,13.571,9.3295
0.178123,14.1,9.3595
0.178123,14.6851,10.4195
0.199857,0.100174,9.8095
0.199857,0.112398,10.1095
0.199857,0.126115,9.7395
0.199857,0.141505,9.6695
0.199857,0.158772,9.4395
0.199857,0.178146,9.7795
0.199857,0.194196,9.85475
0.199857,0.20569,10.0795
0.199857,0.224278,9.86975
0.199857,0.251647,10.2595
0.199857,0.282355,10.3895
0.199857,0.31681,9.8495
0.199857,0.355471,10.0795
0.199857,0.398849,9.60975
0.199857,0.447521,9.95475
0.199857,0.502131,8.9295
0.199857,0.563406,9.7995
0.199857,0.632159,9.06975
0.199857,0.709301,9.12475
0.199857,0.795857,9.2495
0.199857,0.892976,9.3795
0.199857,1.00194,9.6895
0.199857,1.12421,9.3495
0.199857,1.2614,9.0895
0.199857,1.41533,8.6195
0.199857,1.58804,9.0395
0.199857,1.78182,9.0695
0.199857,1.99926,6.20475
0.199857,2.24323,7.5695
0.199857,2.51697,6.4595
0.199857,2.82412,6.1795
0.199857,3.16874,6.4395
0.199857,3.55543,5.8395
0.199857,3.9893,6.4195
0.199857,4.47611,6.5895
0.199857,5.02233,7.0795
0.199857,5.40557,7.8595
0.199857,5.72963,7.8895
0.199857,6.32287,8.4595
0.199857,6.84323,9.0395
0.199857,7.1,9.1895
0.199857,7.35121,8.9095
0.199857,7.60121,9.6695
0.199857,7.8,9.2395
0.199857,8.05,8.83975
0.199857,8.30897,9.3695
0.199857,8.45896,9.0995
0.199857,8.65,9.7295
0.199857,8.95,8.8695
0.199857,9.27258,9.7895
0.199857,9.62259,9.6395
0.199857,10,9.10975
0.199857,10.3989,9.9295
0.199857,10.7989,9.2495
0.199857,11.15,9.3495
0.199857,11.4,10.6695
0.199857,11.85,9.2095
0.199857,12.35,9.4495
0.199857,12.65,9.6495
0.199857,13.071,9.2795
0.199857,13.571,9.5595
0.199857,14.1,9.8995
0.199857,14.6851,9.0695
0.224243,0.100174,9.6795
0.224243,0.112398,9.6895
0.224243,0.126115,10.2595
0.224243,0.141505,9.6295
0.224243,0.158772,9.8095
0.224243,0.178146,9.8795
0.224243,0.194196,9.85475
0.224243,0.20569,10.3995
0.224243,0.224278,9.7895
0.224243,0.251647,10.1995
0.224243,0.282355,10.1665
0.224243,0.31681,10.5595
0.224243,0.355471,10.1095
0.224243,0.398849,9.7295
0.224243,0.447521,9.7995
0.224243,0.502131,9.6295
0.224243,0.563406,9.23475
0.224243,0.632159,9.4295
0.224243,0.709301,9.5095
0.224243,0.795857,9.5895
0.224243,0.892976,9.62475
0.224243,1.00194,9.51317
0.224243,1.12421,9.1195
0.224243,1.2614,7.8895
0.224243,1.41533,8.2095
0.224243,1.58804,7.5195
0.224243,1.78182,9.2895
0.224243,1.99926,6.4195
0.224243,2.24323,6.2795
0.224243,2.51697,5.4195
0.224243,2.82412,5.7895
0.224243,3.16874,5.3195
0.224243,3.55543,4.4395
0.224243,3.9893,5.73475
0.224243,4.47611,5.8595
0.224243,5.02233,6.6295
0.224243,5.40557,7.4695
0.224243,5.72963,8.3095
0.224243,6.32287,7.5295
0.224243,6.84323,8.2595
0.224243,7.1,9.0295
0.224243,7.35121,9.39475
0.224243,7.60121,8.8995
0.224243,7.8,8.6495
0.224243,8.05,10.0695
0.224243,8.30897,9.5695
0.224243,8.45896,9.6695
0.224243,8.65,9.7595
0.224243,8.95,9.6795
0.224243,9.27258,9.2195
0.224243,9.62259,9.5295
0.224243,10,9.6995
0.224243,10.3989,9.55983
0.224243,10.7989,9.5195
0.224243,11.15,9.7795
0.224243,11.4,8.9495
0.224243,11.85,9.4695
0.224243,12.35,9.40475
0.224243,12.65,9.6395
0.224243,13.071,9.7295
0.224243,13.571,9.9395
0.224243,14.1,9.6295
0.224243,14.6851,9.4395
0.251605,0.100174,9.8595
0.251605,0.112398,9.84475
0.251605,0.126115,10.0095
0.251605,0.141505,10.0395
0.251605,0.158772,10.0495
0.251605,0.178146,9.5295
0.251605,0.194196,9.4795
0.251605,0.20569,9.8395
0.251605,0.224278,10.6395
0.251605,0.251647,10.3495
0.251605,0.282355,9.6995
0.251605,0.31681,10.1995
0.251605,0.355471,10.6495
0.251605,0.398849,9.7595
0.251605,0.447521,10.0047
0.251605,0.502131,9.4395
0.251605,0.563406,9.7395
0.251605,0.632159,9.1595
0.251605,0.709301,8.8995
0.251605,0.795857,9.0095
0.251605,0.892976,8.46475
0.251605,1.00194,9.60475
0.251605,1.12421,9.2895
0.251605,1.2614,7.28975
0.251605,1.41533,8.0495
0.251605,1.58804,6.43317
0.251605,1.78182,7.1995
0.251605,1.99926,5.1395
0.251605,2.24323,5.7195
0.251605,2.51697,4.7395
0.251605,2.82412,4.8295
0.251605,3.16874,4.1795
0.251605,3.55543,5.09317
0.251605,3.9893,4.6595
0.251605,4.47611,4.77475
0.251605,5.02233,5.9695
0.251605,5.40557,6.25475
0.251605,5.72963,6.9495
0.251605,6.32287,7.3195
0.251605,6.84323,8.5095
0.251605,7.1,7.8695
0.251605,7.35121,8.5695
0.251605,7.60121,9.20317
0.251605,7.8,8.7895
0.251605,8.05,8.93475
0.251605,8.30897,9.23475
0.251605,8.45896,8.6995
0.251605,8.65,9.6295
0.251605,8.95,8.7595
0.251605,9.27258,9.1095
0.251605,9.62259,9.1895
0.251605,10,9.0595
0.251605,10.3989,8.6195
0.251605,10.7989,9.6995
0.251605,11.15,9.1295
0.251605,11.4,9.1595
0.251605,11.85,10.0847
0.251605,12.35,9.7695
0.251605,12.65,9.4195
0.251605,13.071,9.8695
0.251605,13.571,9.7895
0.251605,14.1,10.0995
0.251605,14.6851,9.8695
0.282305,0.100174,9.5395
0.282305,0.112398,9.4895
0.282305,0.126115,10.3695
0.282305,0.141505,9.51975
0.282305,0.158772,9.7295
0.282305,0.178146,9.5295
0.282305,0.194196,10.4395
0.282305,0.20569,9.9995
0.282305,0.224278,9.8495
0.282305,0.251647,9.7195
0.282305,0.282355,10.0147
0.282305,0.31681,10.3995
0.282305,0.355471,10.3895
0.282305,0.398849,9.8595
0.282305,0.447521,9.9495
0.282305,0.502131,9.2495
0.282305,0.563406,9.22975
0.282305,0.632159,8.91475
0.282305,0.709301,8.7995
0.282305,0.795857,8.37475
0.282305,0.892976,9.3395
0.282305,1.00194,9.3795
0.282305,1.12421,8.5395
0.282305,1.2614,6.9895
0.282305,1.41533,7.3995
0.282305,1.58804,6.47975
0.282305,1.78182,7.0995
0.282305,1.99926,4.0595
0.282305,2.24323,5.2195
0.282305,2.51697,4.8595
0.282305,2.82412,4.4495
0.282305,3.16874,3.98475
0.282305,3.55543,4.4195
0.282305,3.9893,5.03475
0.282305,4.47611,4.4995
0.282305,5.02233,4.6995
0.282305,5.40557,5.7395
0.282305,5.72963,6.17475
0.282305,6.32287,5.6995
0.282305,6.84323,7.2495
0.282305,7.1,7.5395
0.282305,7.35121,8.0395
0.282305,7.60121,8.3595
0.282305,7.8,9.1095
0.282305,8.05,8.3995
0.282305,8.30897,8.6995
0.282305,8.45896,9.1195
0.282305,8.65,8.5795
0.282305,8.95,8.8795
0.282305,9.27258,9.1295
0.282305,9.62259,9.6295
0.282305,10,8.9195
0.282305,10.3989,9.2295
0.282305,10.7989,9.41983
0.282305,11.15,9.5795
0.282305,11.4,9.5495
0.282305,11.85,9.5295
0.282305,12.35,10.0598
0.282305,12.65,9.3695
0.282305,13.071,9.1495
0.282305,13.571,9.0795
0.282305,14.1,9.63475
0.282305,14.6851,9.42475
0.316752,0.100174,9.2895
0.316752,0.112398,9.67975
0.316752,0.126115,9.9495
0.316752,0.141505,10.2595
0.316752,0.158772,9.81475
0.316752,0.178146,10.0495
0.316752,0.194196,10.0195
0.316752,0.20569,9.9395
0.316752,0.224278,9.6695
0.316752,0.251647,9.9495
0.316752,0.282355,9.6195
0.316752,0.31681,9.6595
0.316752,0.355471,10.0595
0.316752,0.398849,9.96475
0.316752,0.447521,9.97
0.316752,0.502131,9.4895
0.316752,0.563406,9.0895
0.316752,0.632159,9.02475
0.316752,0.709301,9.3495
0.316752,0.795857,8.9895
0.316752,0.892976,9.0595
0.316752,1.00194,8.3095
0.316752,1.12421,8.6995
0.316752,1.2614,6.3995
0.316752,1.41533,6.3495
0.316752,1.58804,6.0195
0.316752,1.78182,5.6995
0.316752,1.99926,4.6395
0.316752,2.24323,4.6895
0.316752,2.51697,4.9595
0.316752,2.82412,3.9995
0.316752,3.16874,4.3995
0.316752,3.55543,4.3495
0.316752,3.9893,4.5195
0.316752,4.47611,4.4495
0.316752,5.02233,4.8595
0.316752,5.40557,5.3995
0.316752,5.72963,4.7295
0.316752,6.32287,4.6795
0.316752,6.84323,6.2595
0.316752,7.1,7.4795
0.316752,7.35121,7.45975
0.316752,7.60121,7.0595
0.316752,7.8,8.1495
0.316752,8.05,7.9795
0.316752,8.30897,7.8895
0.316752,8.45896,7.9295
0.316752,8.65,9.0595
0.316752,8.95,8.3195
0.316752,9.27258,8.7395
0.316752,9.62259,8.7395
0.316752,10,8.9495
0.316752,10.3989,9.1695
0.316752,10.7989,9.6295
0.316752,11.15,9.1095
0.316752,11.4,9.5695
0.316752,11.85,9.5895
0.316752,12.35,9.0395
0.316752,12.65,10.2095
0.316752,13.071,9.2795
0.316752,13.571,9.5895
0.316752,14.1,9.4895
0.316752,14.6851,9.4195
0.355401,0.100174,10.0195
0.355401,0.112398,9.5895
0.355401,0.126115,9.7095
0.355401,0.141505,9.7995
0.355401,0.158772,9.6195
0.355401,0.178146,9.9995
0.355401,0.194196,10.0695
0.355401,0.20569,9.93975
0.355401,0.224278,10.1348
0.355401,0.251647,9.94975
0.355401,0.282355,10.4895
0.355401,0.31681,10.3895
0.355401,0.355471,9.9895
0.355401,0.398849,9.6295
0.355401,0.447521,9.6495
0.355401,0.502131,9.48317
0.355401,0.563406,8.88475
0.355401,0.632159,8.9895
0.355401,0.709301,8.8395
0.355401,0.795857,8.1195
0.355401,0.892976,7.7295
0.355401,1.00194,6.97475
0.355401,1.12421,7.4295
0.355401,1.2614,5.87475
0.355401,1.41533,6.2495
0.355401,1.58804,5.19475
0.355401,1.78182,4.5695
0.355401,1.99926,4.2795
0.355401,2.24323,5.4195
0.355401,2.51697,4.7195
0.355401,2.82412,4.8195
0.355401,3.16874,4.5095
0.355401,3.55543,4.7095
0.355401,3.9893,4.1195
0.355401,4.47611,4.1695
0.355401,5.02233,3.6295
0.355401,5.40557,4.12975
0.355401,5.72963,5.29975
0.355401,6.32287,5.1195
0.355401,6.84323,5.7595
0.355401,7.1,6.1095
0.355401,7.35121,6.5795
0.355401,7.60121,6.9995
0.355401,7.8,6.9995
0.355401,8.05,7.0295
0.355401,8.30897,7.4295
0.355401,8.45896,8.0895
0.355401,8.65,7.7995
0.355401,8.95,7.95975
0.355401,9.27258,8.7995
0.355401,9.62259,8.0595
0.355401,10,8.4595
0.355401,10.3989,9.1695
0.355401,10.7989,9.7795
0.355401,11.15,9.1895
0.355401,11.4,8.8095
0.355401,11.85,9.6495
0.355401,12.35,9.72475
0.355401,12.65,9.7795
0.355401,13.071,9.9395
0.355401,13.571,9.3095
0.355401,14.1,9.81475
0.355401,14.6851,9.6195
0.398767,0.100174,9.5095
0.398767,0.112398,9.8695
0.398767,0.126115,10.0095
0.398767,0.141505,9.6395
0.398767,0.158772,9.8295
0.398767,0.178146,9.72975
0.398767,0.194196,9.87475
0.398767,0.20569,10.2998
0.398767,0.224278,9.8595
0.398767,0.251647,10.1195
0.398767,0.282355,10.7295
0.398767,0.31681,10.7095
0.398767,0.355471,10.5747
0.398767,0.398849,9.5595
0.398767,0.447521,9.6295
0.398767,0.502131,8.7095
0.398767,0.563406,8.5695
0.398767,0.632159,8.1795
0.398767,0.709301,8.1095
0.398767,0.795857,7.8895
0.398767,0.892976,7.1395
0.398767,1.00194,6.7395
0.398767,1.12421,6.7295
0.398767,1.2614,6.1095
0.398767,1.41533,6.2695
0.398767,1.58804,4.83475
0.398767,1.78182,6.0595
0.398767,1.99926,4.7495
0.398767,2.24323,5.6495
0.398767,2.51697,5.1795
0.398767,2.82412,5.3295
0.398767,3.16874,4.8295
0.398767,3.55543,4.5295
0.398767,3.9893,5.5395
0.398767,4.47611,4.9795
0.398767,5.02233,4.7695
0.398767,5.40557,4.5995
0.398767,5.72963,4.54975
0.398767,6.32287,4.58975
0.398767,6.84323,4.78475
0.398767,7.1,5.55475
0.398767,7.35121,5.9595
0.398767,7.60121,5.8395
0.398767,7.8,5.9895
0.398767,8.05,6.1995
0.398767,8.30897,6.31475
0.398767,8.45896,6.9795
0.398767,8.65,7.5795
0.398767,8.95,7.33975
0.398767,9.27258,8.3295
0.398767,9.62259,8.0495
0.398767,10,8.5495
0.398767,10.3989,9.0495
0.398767,10.7989,8.9395
0.398767,11.15,9.5595
0.398767,11.4,9.3295
0.398767,11.85,9.1795
0.398767,12.35,9.1295
0.398767,12.65,9.3895
0.398767,13.071,9.45
0.398767,13.571,9.2195
0.398767,14.1,9.7495
0.398767,14.6851,10.0898
0.447424,0.100174,9.4095
0.447424,0.112398,10.0095
0.447424,0.126115,9.8895
0.447424,0.141505,9.80975
0.447424,0.158772,10.3095
0.447424,0.178146,9.8495
0.447424,0.194196,10.0995
0.447424,0.20569,10.4095
0.447424,0.224278,10.2895
0.447424,0.251647,10.8195
0.447424,0.282355,9.9095
0.447424,0.31681,10.1695
0.447424,0.355471,10.7095
0.447424,0.398849,9.00975
0.447424,0.447521,9.37
0.447424,0.502131,9.0795
0.447424,0.563406,7.6295
0.447424,0.632159,7.3695
0.447424,0.709301,7.85975
0.447424,0.795857,7.16975
0.447424,0.892976,7.04975
0.447424,1.00194,7.0295
0.447424,1.12421,7.2995
0.447424,1.2614,5.6195
0.447424,1.41533,6.2795
0.447424,1.58804,5.3395
0.447424,1.78182,5.49975
0.447424,1.99926,4.8295
0.447424,2.24323,6.0995
0.447424,2.51697,5.9595
0.447424,2.82412,5.1495
0.447424,3.16874,4.81975
0.447424,3.55543,4.8895
0.447424,3.9893,6.0495
0.447424,4.47611,4.63975
0.447424,5.02233,4.9095
0.447424,5.40557,5.1395
0.447424,5.72963,5.2095
0.447424,6.32287,4.6095
0.447424,6.84323,4.5495
0.447424,7.1,4.8495
0.447424,7.35121,5.3095
0.447424,7.60121,5.5195
0.447424,7.8,5.1495
0.447424,8.05,5.09975
0.447424,8.30897,6.2095
0.447424,8.45896,6.51975
0.447424,8.65,6.6395
0.447424,8.95,7.0795
0.447424,9.27258,6.6395
0.447424,9.62259,7.9595
0.447424,10,8.70975
0.447424,10.3989,8.4195
0.447424,10.7989,9.1395
0.447424,11.15,7.87475
0.447424,11.4,7.8295
0.447424,11.85,9.3795
0.447424,12.35,9.5495
0.447424,12.65,9.32975
0.447424,13.071,9.3995
0.447424,13.571,9.5395
0.447424,14.1,9.2395
0.447424,14.6851,9.4195
0.502018,0.100174,9.8095
0.502018,0.112398,10.3595
0.502018,0.126115,10.2295
0.502018,0.141505,10.3695
0.502018,0.158772,10.2795
0.502018,0.178146,9.7895
0.502018,0.194196,9.9795
0.502018,0.20569,10.3095
0.502018,0.224278,10.7995
0.502018,0.251647,10.5295
0.502018,0.282355,10.0095
0.502018,0.31681,10.2695
0.502018,0.355471,10.1195
0.502018,0.398849,9.6395
0.502018,0.447521,8.0395
0.502018,0.502131,8.0695
0.502018,0.563406,7.0695
0.502018,0.632159,6.6395
0.502018,0.709301,6.9495
0.502018,0.795857,6.98975
0.502018,0.892976,6.7495
0.502018,1.00194,6.6995
0.502018,1.12421,6.31975
0.502018,1.2614,5.8695
0.502018,1.41533,6.9895
0.502018,1.58804,5.7895
0.502018,1.78182,4.9195
0.502018,1.99926,5.8995
0.502018,2.24323,6.38317
0.502018,2.51697,6.7195
0.502018,2.82412,5.3895
0.502018,3.16874,5.4695
0.502018,3.55543,5.82475
0.502018,3.9893,5.8195
0.502018,4.47611,5.48475
0.502018,5.02233,4.5295
0.502018,5.40557,5.8195
0.502018,5.72963,5.6195
0.502018,6.32287,4.8095
0.502018,6.84323,5.1195
0.502018,7.1,4.6595
0.502018,7.35121,5.3765
0.502018,7.60121,4.7495
0.502018,7.8,4.6295
0.502018,8.05,5.03475
0.502018,8.30897,5.6995
0.502018,8.45896,5.4595
0.502018,8.65,5.8895
0.502018,8.95,5.6795
0.502018,9.27258,6.5995
0.502018,9.62259,6.1595
0.502018,10,7.2095
0.502018,10.3989,7.3495
0.502018,10.7989,8.4495
0.502018,11.15,7.7195
0.502018,11.4,7.5095
0.502018,11.85,8.8795
0.502018,12.35,8.9495
0.502018,12.65,9.2395
0.502018,13.071,8.9895
0.502018,13.571,9.7095
0.502018,14.1,9.25475
0.502018,14.6851,9.1295
0.563273,0.100174,9.6495
0.563273,0.112398,9.6495
0.563273,0.126115,9.7895
0.563273,0.141505,9.8695
0.563273,0.158772,10.3495
0.563273,0.178146,10.1495
0.563273,0.194196,10.1895
0.563273,0.20569,10.2595
0.563273,0.224278,9.7995
0.563273,0.251647,11.0297
0.563273,0.282355,10.2395
0.563273,0.31681,9.13975
0.563273,0.355471,9.8095
0.563273,0.398849,9.1295
0.563273,0.447521,8.6495
0.563273,0.502131,7.6495
0.563273,0.563406,7.7695
0.563273,0.632159,7.4595
0.563273,0.709301,6.89475
0.563273,0.795857,6.64475
0.563273,0.892976,6.8495
0.563273,1.00194,6.22975
0.563273,1.12421,5.9195
0.563273,1.2614,5.9595
0.563273,1.41533,6.5795
0.563273,1.58804,6.0095
0.563273,1.78182,6.69983
0.563273,1.99926,7.20975
0.563273,2.24323,7.2095
0.563273,2.51697,7.4695
0.563273,2.82412,6.54475
0.563273,3.16874,6.5395
0.563273,3.55543,6.8395
0.563273,3.9893,6.3495
0.563273,4.47611,6.1995
0.563273,5.02233,5.6395
0.563273,5.40557,5.7895
0.563273,5.72963,5.81975
0.563273,6.32287,4.8495
0.563273,6.84323,5.4695
0.563273,7.1,5.2595
0.563273,7.35121,5.3595
0.563273,7.60121,4.8395
0.563273,7.8,4.8495
0.563273,8.05,4.58475
0.563273,8.30897,5.2095
0.563273,8.45896,5.3295
0.563273,8.65,4.9595
0.563273,8.95,4.6095
0.563273,9.27258,6.2195
0.563273,9.62259,5.70975
0.563273,10,5.9195
0.563273,10.3989,6.99475
0.563273,10.7989,8.48475
0.563273,11.15,7.16317
0.563273,11.4,8.23475
0.563273,11.85,8.86975
0.563273,12.35,8.3995
0.563273,12.65,9.1695
0.563273,13.071,8.98475
0.563273,13.571,8.6695
0.563273,14.1,9.3295
0.563273,14.6851,9.8595
0.632003,0.100174,9.8595
0.632003,0.112398,9.6495
0.632003,0.126115,10.0095
0.632003,0.141505,10.5995
0.632003,0.158772,10.0495
0.632003,0.178146,10.4095
0.632003,0.194196,9.7595
0.632003,0.20569,9.9495
0.632003,0.224278,10.7295
0.632003,0.251647,9.4295
0.632003,0.282355,9.6895
0.632003,0.31681,9.2595
0.632003,0.355471,9.5395
0.632003,0.398849,8.8495
0.632003,0.447521,9.4295
0.632003,0.502131,8.1895
0.632003,0.563406,6.2695
0.632003,0.632159,6.5895
0.632003,0.709301,5.7995
0.632003,0.795857,5.5695
0.632003,0.892976,5.9795
0.632003,1.00194,6.5195
0.632003,1.12421,5.5595
0.632003,1.2614,5.8295
0.632003,1.41533,8.05475
0.632003,1.58804,8.53475
0.632003,1.78182,8.2495
0.632003,1.99926,8.7995
0.632003,2.24323,10.4795
0.632003,2.51697,10.3798
0.632003,2.82412,8.3695
0.632003,3.16874,8.3395
0.632003,3.55543,8.8095
0.632003,3.9893,8.4195
0.632003,4.47611,7.7395
0.632003,5.02233,6.5095
0.632003,5.40557,6.4895
0.632003,5.72963,6.0695
0.632003,6.32287,5.5995
0.632003,6.84323,5.7795
0.632003,7.1,5.7395
0.632003,7.35121,6.19317
0.632003,7.60121,5.1495
0.632003,7.8,4.7495
0.632003,8.05,5.1395
0.632003,8.30897,5.2195
0.632003,8.45896,5.7395
0.632003,8.65,6.10475
0.632003,8.95,5.2795
0.632003,9.27258,5.71475
0.632003,9.62259,4.8895
0.632003,10,5.17975
0.632003,10.3989,5.9395
0.632003,10.7989,6.92475
0.632003,11.15,6.8295
0.632003,11.4,6.5595
0.632003,11.85,7.8095
0.632003,12.35,8.2795
0.632003,12.65,8.49975
0.632003,13.071,8.2395
0.632003,13.571,8.5959
0.632003,14.1,8.6895
0.632003,14.6851,9.3995
0.709119,0.100174,9.7495
0.709119,0.112398,9.7995
0.709119,0.126115,10.3795
0.709119,0.141505,10.7995
0.709119,0.158772,10.4895
0.709119,0.178146,9.54475
0.709119,0.194196,9.94475
0.709119,0.20569,10.0395
0.709119,0.224278,9.6695
0.709119,0.251647,8.8095
0.709119,0.282355,8.9495
0.709119,0.31681,8.1295
0.709119,0.355471,8.8795
0.709119,0.398849,9.3095
0.709119,0.447521,8.1395
0.709119,0.502131,7.56983
0.709119,0.563406,7.5995
0.709119,0.632159,6.5895
0.709119,0.709301,6.72975
0.709119,0.795857,7.5895
0.709119,0.892976,7.5495
0.709119,1.00194,7.28975
0.709119,1.12421,6.3895
0.709119,1.2614,7.88475
0.709119,1.41533,10.0395
0.709119,1.58804,10.5895
0.709119,1.78182,11.0595
0.709119,1.99926,12.6165
0.709119,2.24323,13.4832
0.709119,2.51697,13.8495
0.709119,2.82412,10.9595
0.709119,3.16874,11.3995
0.709119,3.55543,11.2095
0.709119,3.9893,10.4195
0.709119,4.47611,9.5895
0.709119,5.02233,9.1395
0.709119,5.40557,8.9195
0.709119,5.72963,7.8595
0.709119,6.32287,6.73975
0.709119,6.84323,5.93975
0.709119,7.1,5.6795
0.709119,7.35121,6.0095
0.709119,7.60121,5.6295
0.709119,7.8,5.6895
0.709119,8.05,5.1495
0.709119,8.30897,5.3795
0.709119,8.45896,5.46975
0.709119,8.65,6.00475
0.709119,8.95,5.4195
0.709119,9.27258,5.5995
0.709119,9.62259,4.7895
0.709119,10,5.08475
0.709119,10.3989,5.4895
0.709119,10.7989,5.0495
0.709119,11.15,5.6995
0.709119,11.4,5.7995
0.709119,11.85,6.5495
0.709119,12.35,7.3795
0.709119,12.65,7.8695
0.709119,13.071,7.5195
0.709119,13.571,8.3095
0.709119,14.1,8.22475
0.709119,14.6851,8.40975
0.795644,0.100174,9.6095
0.795644,0.112398,10.1795
0.795644,0.126115,10.4495
0.795644,0.141505,10.4795
0.795644,0.158772,10.6095
0.795644,0.178146,9.0495
0.795644,0.194196,9.78475
0.795644,0.20569,9.4795
0.795644,0.224278,8.9395
0.795644,0.251647,7.5495
0.795644,0.282355,8.0695
0.795644,0.31681,8.8795
0.795644,0.355471,7.9495
0.795644,0.398849,9.5265
0.795644,0.447521,10.7395
0.795644,0.502131,12.6795
0.795644,0.563406,11.5195
0.795644,0.632159,10.0098
0.795644,0.709301,9.95975
0.795644,0.795857,11.6095
0.795644,0.892976,10.0095
0.795644,1.00194,8.8095
0.795644,1.12421,8.5695
0.795644,1.2614,11.4395
0.795644,1.41533,14.6295
0.795644,1.58804,14.9895
0.795644,1.78182,16.4195
0.795644,1.99926,15.5695
0.795644,2.24323,17.6595
0.795644,2.51697,19.3295
0.795644,2.82412,15.1395
0.795644,3.16874,13.8795
0.795644,3.55543,14.3895
0.795644,3.9893,14.9595
0.795644,4.47611,13.1195
0.795644,5.02233,12.4695
0.795644,5.40557,12.7895
0.795644,5.72963,10.1195
0.795644,6.32287,8.83975
0.795644,6.84323,8.4295
0.795644,7.1,7.7095
0.795644,7.35121,7.3295
0.795644,7.60121,7.7295
0.795644,7.8,6.3495
0.795644,8.05,6.7295
0.795644,8.30897,6.0295
0.795644,8.45896,6.2795
0.795644,8.65,5.4795
0.795644,8.95,6.4495
0.795644,9.27258,6.2995
0.795644,9.62259,5.3895
0.795644,10,5.6995
0.795644,10.3989,5.2095
0.795644,10.7989,5.9795
0.795644,11.15,6.01475
0.795644,11.4,5.6395
0.795644,11.85,5.8395
0.795644,12.35,5.6695
0.795644,12.65,6.6095
0.795644,13.071,6.5095
0.795644,13.571,7.1295
0.795644,14.1,7.6295
0.795644,14.6851,8.47975
0.892728,0.100174,9.7895
0.892728,0.112398,10.3495
0.892728,0.126115,9.6795
0.892728,0.141505,10.1798
0.892728,0.158772,10.6195
0.892728,0.178146,10.2098
0.892728,0.194196,9.7295
0.892728,0.20569,9.42475
0.892728,0.224278,8.3395
0.892728,0.251647,7.8595
0.892728,0.282355,8.1995
0.892728,0.31681,10.0895
0.892728,0.355471,11.4495
0.892728,0.398849,12.8247
0.892728,0.447521,19.6995
0.892728,0.502131,13.8495
0.892728,0.563406,12.5895
0.892728,0.632159,4.0695
0.892728,0.709301,5.0395
0.892728,0.795857,11.3395
0.892728,0.892976,13.1595
0.892728,1.00194,11.9795
0.892728,1.12421,11.7095
0.892728,1.2614,16.1095
0.892728,1.41533,20.7395
0.892728,1.58804,21.4195
0.892728,1.78182,21.7595
0.892728,1.99926,21.2695
0.892728,2.24323,26.0095
0.892728,2.51697,31.3295
0.892728,2.82412,25.6895
0.892728,3.16874,20.7695
0.892728,3.55543,21.5495
0.892728,3.9893,20.0295
0.892728,4.47611,20.0395
0.892728,5.02233,16.6595
0.892728,5.40557,17.3395
0.892728,5.72963,16.2095
0.892728,6.32287,12.7795
0.892728,6.84323,12.0095
0.892728,7.1,11.2295
0.892728,7.35121,10.6695
0.892728,7.60121,9.9795
0.892728,7.8,8.7795
0.892728,8.05,7.7795
0.892728,8.30897,7.41975
0.892728,8.45896,6.9395
0.892728,8.65,7.0295
0.892728,8.95,7.7695
0.892728,9.27258,6.6295
0.892728,9.62259,5.82975
0.892728,10,4.81975
0.892728,10.3989,5.0995
0.892728,10.7989,4.6695
0.892728,11.15,4.35475
0.892728,11.4,4.1195
0.892728,11.85,3.9795
0.892728,12.35,4.33475
0.892728,12.65,4.6995
0.892728,13.071,4.8695
0.892728,13.571,5.1095
0.892728,14.1,6.41475
0.892728,14.6851,6.25975


==> anc/deltaChi2Map.txt <==
# Date: Sep 18, 2018
# Delta chi-squared distribution from PROSPECT data(arXiv:1806.02784v3).
#
# To be used in conjunction with criticalChi2Map_0.95.txt to generate PROSPECT 95% confidence level(CL) exclusion curve
# or in conjunction with criticalChi2Map_0.90.txt to generate PROSPECT 90% CL exclusion curve.
# 
# A point (sin22theta,deltam2) is said be excluded by PROSPECT data at 95% CL if: 
# delta chi-squared(sin22theta,deltam2) > critical chi-squared(sin22theta,deltam2)
#
# Standard chi-squared distribution tables do not provide the right results.
# As an example, (sin22theta,deltam2)=(0.0892728,2.51697 eV^2) has a delta chi-squared value of 6.19486 and 
# would be wrongly excluded at 95 %CL if standard chi-squared tables for 2 DOF were used.
# The corresponding critical chi-squared value from criticalChi2Map_0.95.txt is 9.40975 and hence this point 
# cannot in reality be excluded at 95% CL.

#Format: (sin22theta,deltam2(eV^2),delta chi-squared)

0.0100166,0.100174,3.82114
0.0100166,0.112398,3.8196
0.0100166,0.126115,3.81762
0.0100166,0.141505,3.81504
0.0100166,0.158772,3.81168
0.0100166,0.178146,3.80729
0.0100166,0.194196,3.80314
0.0100166,0.20569,3.79987
0.0100166,0.224278,3.79406
0.0100166,0.251647,3.78433
0.0100166,0.282355,3.77191
0.0100166,0.31681,3.75645
0.0100166,0.355471,3.73813
0.0100166,0.398849,3.71821
0.0100166,0.447521,3.69999
0.0100166,0.502131,3.68989
0.0100166,0.563406,3.69828
0.0100166,0.632159,3.73867
0.0100166,0.709301,3.82324
0.0100166,0.795857,3.95197
0.0100166,0.892976,4.09512
0.0100166,1.00194,4.18218
0.0100166,1.12421,4.12889
0.0100166,1.2614,3.91744
0.0100166,1.41533,3.66184
0.0100166,1.58804,3.54085
0.0100166,1.78182,3.61629
0.0100166,1.99926,3.79708
0.0100166,2.24323,3.91517
0.0100166,2.51697,3.90954
0.0100166,2.82412,4.10092
0.0100166,3.16874,3.99839
0.0100166,3.55543,3.33457
0.0100166,3.9893,3.83718
0.0100166,4.47611,4.28916
0.0100166,5.02233,3.51768
0.0100166,5.40557,3.66872
0.0100166,5.72963,3.96288
0.0100166,6.32287,3.88296
0.0100166,6.84323,3.76716
0.0100166,7.1,3.75798
0.0100166,7.35121,3.79089
0.0100166,7.60121,3.86353
0.0100166,7.8,3.91606
0.0100166,8.05,3.92308
0.0100166,8.30897,3.84018
0.0100166,8.45896,3.77239
0.0100166,8.65,3.70914
0.0100166,8.95,3.74341
0.0100166,9.27258,3.90546
0.0100166,9.62259,3.9601
0.0100166,10,3.79581
0.0100166,10.3989,3.6998
0.0100166,10.7989,3.83895
0.0100166,11.15,3.9286
0.0100166,11.4,3.90475
0.0100166,11.85,3.77435
0.0100166,12.35,3.78812
0.0100166,12.65,3.84753
0.0100166,13.071,3.87434
0.0100166,13.571,3.8136
0.0100166,14.1,3.80172
0.0100166,14.6851,3.85016
0.0112387,0.100174,3.82047
0.0112387,0.112398,3.81874
0.0112387,0.126115,3.81652
0.0112387,0.141505,3.81363
0.0112387,0.158772,3.80987
0.0112387,0.178146,3.80496
0.0112387,0.194196,3.80031
0.0112387,0.20569,3.79665
0.0112387,0.224278,3.79014
0.0112387,0.251647,3.77924
0.0112387,0.282355,3.76531
0.0112387,0.31681,3.74796
0.0112387,0.355471,3.72739
0.0112387,0.398849,3.70502
0.0112387,0.447521,3.68455
0.0112387,0.502131,3.67323
0.0112387,0.563406,3.68269
0.0112387,0.632159,3.7281
0.0112387,0.709301,3.82315
0.0112387,0.795857,3.96785
0.0112387,0.892976,4.12887
0.0112387,1.00194,4.22681
0.0112387,1.12421,4.16695
0.0112387,1.2614,3.92966
0.0112387,1.41533,3.64308
0.0112387,1.58804,3.5076
0.0112387,1.78182,3.59256
0.0112387,1.99926,3.7958
0.0112387,2.24323,3.92817
0.0112387,2.51697,3.92259
0.0112387,2.82412,4.13713
0.0112387,3.16874,4.02215
0.0112387,3.55543,3.27678
0.0112387,3.9893,3.84081
0.0112387,4.47611,4.34795
0.0112387,5.02233,3.48153
0.0112387,5.40557,3.65085
0.0112387,5.72963,3.98094
0.0112387,6.32287,3.89094
0.0112387,6.84323,3.76075
0.0112387,7.1,3.75032
0.0112387,7.35121,3.7872
0.0112387,7.60121,3.86869
0.0112387,7.8,3.92759
0.0112387,8.05,3.93542
0.0112387,8.30897,3.8423
0.0112387,8.45896,3.76615
0.0112387,8.65,3.69511
0.0112387,8.95,3.73356
0.0112387,9.27258,3.91541
0.0112387,9.62259,3.97674
0.0112387,10,3.79224
0.0112387,10.3989,3.68443
0.0112387,10.7989,3.8406
0.0112387,11.15,3.94124
0.0112387,11.4,3.91445
0.0112387,11.85,3.76802
0.0112387,12.35,3.78347
0.0112387,12.65,3.85015
0.0112387,13.071,3.88025
0.0112387,13.571,3.81203
0.0112387,14.1,3.7987
0.0112387,14.6851,3.85308
0.0126101,0.100174,3.81971
0.0126101,0.112398,3.81778
0.0126101,0.126115,3.81529
0.0126101,0.141505,3.81206
0.0126101,0.158772,3.80785
0.0126101,0.178146,3.80235
0.0126101,0.194196,3.79715
0.0126101,0.20569,3.79305
0.0126101,0.224278,3.78576
0.0126101,0.251647,3.77355
0.0126101,0.282355,3.75793
0.0126101,0.31681,3.73846
0.0126101,0.355471,3.71537
0.0126101,0.398849,3.69023
0.0126101,0.447521,3.66723
0.0126101,0.502131,3.65453
0.0126101,0.563406,3.66521
0.0126101,0.632159,3.71629
0.0126101,0.709301,3.82313
0.0126101,0.795857,3.98583
0.0126101,0.892976,4.167
0.0126101,1.00194,4.27723
0.0126101,1.12421,4.20996
0.0126101,1.2614,3.94368
0.0126101,1.41533,3.62239
0.0126101,1.58804,3.47073
0.0126101,1.78182,3.56643
0.0126101,1.99926,3.79498
0.0126101,2.24323,3.94334
0.0126101,2.51697,3.938
0.0126101,2.82412,4.17847
0.0126101,3.16874,4.04954
0.0126101,3.55543,3.21252
0.0126101,3.9893,3.8455
0.0126101,4.47611,4.41455
0.0126101,5.02233,3.44138
0.0126101,5.40557,3.63117
0.0126101,5.72963,4.00158
0.0126101,6.32287,3.90018
0.0126101,6.84323,3.75379
0.0126101,7.1,3.74191
0.0126101,7.35121,3.78323
0.0126101,7.60121,3.87466
0.0126101,7.8,3.94069
0.0126101,8.05,3.94943
0.0126101,8.30897,3.84481
0.0126101,8.45896,3.75926
0.0126101,8.65,3.67945
0.0126101,8.95,3.7226
0.0126101,9.27258,3.92667
0.0126101,9.62259,3.99549
0.0126101,10,3.78829
0.0126101,10.3989,3.66721
0.0126101,10.7989,3.84249
0.0126101,11.15,3.95548
0.0126101,11.4,3.92539
0.0126101,11.85,3.76094
0.0126101,12.35,3.77827
0.0126101,12.65,3.85311
0.0126101,13.071,3.88691
0.0126101,13.571,3.81029
0.0126101,14.1,3.79531
0.0126101,14.6851,3.85637
0.0141488,0.100174,3.81887
0.0141488,0.112398,3.81671
0.0141488,0.126115,3.81391
0.0141488,0.141505,3.8103
0.0141488,0.158772,3.80559
0.0141488,0.178146,3.79944
0.0141488,0.194196,3.79361
0.0141488,0.20569,3.78902
0.0141488,0.224278,3.78086
0.0141488,0.251647,3.76719
0.0141488,0.282355,3.74967
0.0141488,0.31681,3.72784
0.0141488,0.355471,3.7019
0.0141488,0.398849,3.67365
0.0141488,0.447521,3.64781
0.0141488,0.502131,3.63357
0.0141488,0.563406,3.64563
0.0141488,0.632159,3.70309
0.0141488,0.709301,3.82322
0.0141488,0.795857,4.0062
0.0141488,0.892976,4.21011
0.0141488,1.00194,4.33421
0.0141488,1.12421,4.25861
0.0141488,1.2614,3.95978
0.0141488,1.41533,3.59963
0.0141488,1.58804,3.42989
0.0141488,1.78182,3.53775
0.0141488,1.99926,3.79482
0.0141488,2.24323,3.96109
0.0141488,2.51697,3.95626
0.0141488,2.82412,4.22576
0.0141488,3.16874,4.08121
0.0141488,3.55543,3.14118
0.0141488,3.9893,3.85154
0.0141488,4.47611,4.49005
0.0141488,5.02233,3.39684
0.0141488,5.40557,3.60955
0.0141488,5.72963,4.02522
0.0141488,6.32287,3.91093
0.0141488,6.84323,3.74625
0.0141488,7.1,3.73271
0.0141488,7.35121,3.77901
0.0141488,7.60121,3.88157
0.0141488,7.8,3.9556
0.0141488,8.05,3.96534
0.0141488,8.30897,3.84779
0.0141488,8.45896,3.75166
0.0141488,8.65,3.66199
0.0141488,8.95,3.7104
0.0141488,9.27258,3.93943
0.0141488,9.62259,4.01666
0.0141488,10,3.78392
0.0141488,10.3989,3.64793
0.0141488,10.7989,3.84467
0.0141488,11.15,3.97153
0.0141488,11.4,3.93773
0.0141488,11.85,3.75301
0.0141488,12.35,3.77245
0.0141488,12.65,3.85645
0.0141488,13.071,3.89442
0.0141488,13.571,3.80834
0.0141488,14.1,3.79152
0.0141488,14.6851,3.86007
0.0158752,0.100174,3.81792
0.0158752,0.112398,3.8155
0.0158752,0.126115,3.81238
0.0158752,0.141505,3.80833
0.0158752,0.158772,3.80306
0.0158752,0.178146,3.79618
0.0158752,0.194196,3.78967
0.0158752,0.20569,3.78454
0.0158752,0.224278,3.7754
0.0158752,0.251647,3.76009
0.0158752,0.282355,3.74045
0.0158752,0.31681,3.71595
0.0158752,0.355471,3.68681
0.0158752,0.398849,3.65507
0.0158752,0.447521,3.62603
0.0158752,0.502131,3.61006
0.0158752,0.563406,3.62369
0.0158752,0.632159,3.68836
0.0158752,0.709301,3.82345
0.0158752,0.795857,4.02932
0.0158752,0.892976,4.2589
0.0158752,1.00194,4.39867
0.0158752,1.12421,4.31369
0.0158752,1.2614,3.97834
0.0158752,1.41533,3.57466
0.0158752,1.58804,3.38476
0.0158752,1.78182,3.50639
0.0158752,1.99926,3.79563
0.0158752,2.24323,3.98192
0.0158752,2.51697,3.97799
0.0158752,2.82412,4.27997
0.0158752,3.16874,4.11791
0.0158752,3.55543,3.06207
0.0158752,3.9893,3.85931
0.0158752,4.47611,4.57576
0.0158752,5.02233,3.34752
0.0158752,5.40557,3.58588
0.0158752,5.72963,4.05235
0.0158752,6.32287,3.92345
0.0158752,6.84323,3.73816
0.0158752,7.1,3.72269
0.0158752,7.35121,3.77455
0.0158752,7.60121,3.88961
0.0158752,7.8,3.97259
0.0158752,8.05,3.98344
0.0158752,8.30897,3.85134
0.0158752,8.45896,3.74329
0.0158752,8.65,3.64252
0.0158752,8.95,3.69685
0.0158752,9.27258,3.95388
0.0158752,9.62259,4.04056
0.0158752,10,3.7791
0.0158752,10.3989,3.62635
0.0158752,10.7989,3.84719
0.0158752,11.15,3.98962
0.0158752,11.4,3.95164
0.0158752,11.85,3.74414
0.0158752,12.35,3.76595
0.0158752,12.65,3.86024
0.0158752,13.071,3.90288
0.0158752,13.571,3.80618
0.0158752,14.1,3.78728
0.0158752,14.6851,3.86425
0.0178123,0.100174,3.81686
0.0178123,0.112398,3.81415
0.0178123,0.126115,3.81066
0.0178123,0.141505,3.80613
0.0178123,0.158772,3.80024
0.0178123,0.178146,3.79255
0.0178123,0.194196,3.78527
0.0178123,0.20569,3.77953
0.0178123,0.224278,3.76931
0.0178123,0.251647,3.75216
0.0178123,0.282355,3.73015
0.0178123,0.31681,3.70266
0.0178123,0.355471,3.66993
0.0178123,0.398849,3.63425
0.0178123,0.447521,3.60161
0.0178123,0.502131,3.5837
0.0178123,0.563406,3.59912
0.0178123,0.632159,3.67192
0.0178123,0.709301,3.82389
0.0178123,0.795857,4.05557
0.0178123,0.892976,4.31417
0.0178123,1.00194,4.47166
0.0178123,1.12421,4.37611
0.0178123,1.2614,3.99976
0.0178123,1.41533,3.54736
0.0178123,1.58804,3.33499
0.0178123,1.78182,3.47223
0.0178123,1.99926,3.79778
0.0178123,2.24323,4.00647
0.0178123,2.51697,4.00391
0.0178123,2.82412,4.34225
0.0178123,3.16874,4.16058
0.0178123,3.55543,2.97452
0.0178123,3.9893,3.86927
0.0178123,4.47611,4.67317
0.0178123,5.02233,3.29301
0.0178123,5.40557,3.56007
0.0178123,5.72963,4.08355
0.0178123,6.32287,3.93809
0.0178123,6.84323,3.72954
0.0178123,7.1,3.71184
0.0178123,7.35121,3.76991
0.0178123,7.60121,3.89899
0.0178123,7.8,3.99199
0.0178123,8.05,4.00405
0.0178123,8.30897,3.85557
0.0178123,8.45896,3.73411
0.0178123,8.65,3.62086
0.0178123,8.95,3.68181
0.0178123,9.27258,3.97028
0.0178123,9.62259,4.06756
0.0178123,10,3.77381
0.0178123,10.3989,3.60219
0.0178123,10.7989,3.85009
0.0178123,11.15,4.01003
0.0178123,11.4,3.96735
0.0178123,11.85,3.73422
0.0178123,12.35,3.75868
0.0178123,12.65,3.86453
0.0178123,13.071,3.91243
0.0178123,13.571,3.80377
0.0178123,14.1,3.78253
0.0178123,14.6851,3.86897
0.0199857,0.100174,3.81568
0.0199857,0.112398,3.81265
0.0199857,0.126115,3.80874
0.0199857,0.141505,3.80368
0.0199857,0.158772,3.7971
0.0199857,0.178146,3.7885
0.0199857,0.194196,3.78036
0.0199857,0.20569,3.77394
0.0199857,0.224278,3.76251
0.0199857,0.251647,3.74332
0.0199857,0.282355,3.71866
0.0199857,0.31681,3.6878
0.0199857,0.355471,3.65103
0.0199857,0.398849,3.61092
0.0199857,0.447521,3.57423
0.0199857,0.502131,3.55415
0.0199857,0.563406,3.57161
0.0199857,0.632159,3.6536
0.0199857,0.709301,3.82461
0.0199857,0.795857,4.08543
0.0199857,0.892976,4.37685
0.0199857,1.00194,4.5544
0.0199857,1.12421,4.44694
0.0199857,1.2614,4.02457
0.0199857,1.41533,3.51764
0.0199857,1.58804,3.28025
0.0199857,1.78182,3.43521
0.0199857,1.99926,3.80177
0.0199857,2.24323,4.03549
0.0199857,2.51697,4.03498
0.0199857,2.82412,4.41396
0.0199857,3.16874,4.21035
0.0199857,3.55543,2.87779
0.0199857,3.9893,3.88202
0.0199857,4.47611,4.78406
0.0199857,5.02233,3.2329
0.0199857,5.40557,3.53206
0.0199857,5.72963,4.11952
0.0199857,6.32287,3.95526
0.0199857,6.84323,3.72044
0.0199857,7.1,3.70014
0.0199857,7.35121,3.76517
0.0199857,7.60121,3.90996
0.0199857,7.8,4.01418
0.0199857,8.05,4.02758
0.0199857,8.30897,3.86065
0.0199857,8.45896,3.72408
0.0199857,8.65,3.59675
0.0199857,8.95,3.66516
0.0199857,9.27258,3.98891
0.0199857,9.62259,4.09809
0.0199857,10,3.768
0.0199857,10.3989,3.57516
0.0199857,10.7989,3.85345
0.0199857,11.15,4.03307
0.0199857,11.4,3.9851
0.0199857,11.85,3.72313
0.0199857,12.35,3.75057
0.0199857,12.65,3.8694
0.0199857,13.071,3.9232
0.0199857,13.571,3.80109
0.0199857,14.1,3.77723
0.0199857,14.6851,3.87431
0.0224243,0.100174,3.81435
0.0224243,0.112398,3.81096
0.0224243,0.126115,3.8066
0.0224243,0.141505,3.80095
0.0224243,0.158772,3.7936
0.0224243,0.178146,3.78399
0.0224243,0.194196,3.7749
0.0224243,0.20569,3.76773
0.0224243,0.224278,3.75494
0.0224243,0.251647,3.73347
0.0224243,0.282355,3.70584
0.0224243,0.31681,3.67121
0.0224243,0.355471,3.6299
0.0224243,0.398849,3.58478
0.0224243,0.447521,3.54353
0.0224243,0.502131,3.52101
0.0224243,0.563406,3.54081
0.0224243,0.632159,3.6332
0.0224243,0.709301,3.8257
0.0224243,0.795857,4.11944
0.0224243,0.892976,4.44803
0.0224243,1.00194,4.64831
0.0224243,1.12421,4.52741
0.0224243,1.2614,4.05337
0.0224243,1.41533,3.48545
0.0224243,1.58804,3.22021
0.0224243,1.78182,3.39531
0.0224243,1.99926,3.80822
0.0224243,2.24323,4.06993
0.0224243,2.51697,4.07232
0.0224243,2.82412,4.49676
0.0224243,3.16874,4.26857
0.0224243,3.55543,2.77119
0.0224243,3.9893,3.89833
0.0224243,4.47611,4.91049
0.0224243,5.02233,3.16677
0.0224243,5.40557,3.50182
0.0224243,5.72963,4.16111
0.0224243,6.32287,3.97548
0.0224243,6.84323,3.71096
0.0224243,7.1,3.68763
0.0224243,7.35121,3.76042
0.0224243,7.60121,3.92283
0.0224243,7.8,4.0396
0.0224243,8.05,4.05448
0.0224243,8.30897,3.86675
0.0224243,8.45896,3.71316
0.0224243,8.65,3.56998
0.0224243,8.95,3.64674
0.0224243,9.27258,4.01011
0.0224243,9.62259,4.13266
0.0224243,10,3.76165
0.0224243,10.3989,3.54494
0.0224243,10.7989,3.85737
0.0224243,11.15,4.0591
0.0224243,11.4,4.00517
0.0224243,11.85,3.71074
0.0224243,12.35,3.74152
0.0224243,12.65,3.87493
0.0224243,13.071,3.93538
0.0224243,13.571,3.79811
0.0224243,14.1,3.77129
0.0224243,14.6851,3.88034
0.0251605,0.100174,3.81287
0.0251605,0.112398,3.80909
0.0251605,0.126115,3.80421
0.0251605,0.141505,3.7979
0.0251605,0.158772,3.78969
0.0251605,0.178146,3.77897
0.0251605,0.194196,3.76882
0.0251605,0.20569,3.76081
0.0251605,0.224278,3.74652
0.0251605,0.251647,3.7225
0.0251605,0.282355,3.69155
0.0251605,0.31681,3.65269
0.0251605,0.355471,3.60626
0.0251605,0.398849,3.55551
0.0251605,0.447521,3.50911
0.0251605,0.502131,3.48388
0.0251605,0.563406,3.50634
0.0251605,0.632159,3.61049
0.0251605,0.709301,3.82728
0.0251605,0.795857,4.15826
0.0251605,0.892976,4.52897
0.0251605,1.00194,4.75502
0.0251605,1.12421,4.61897
0.0251605,1.2614,4.08692
0.0251605,1.41533,3.45079
0.0251605,1.58804,3.15462
0.0251605,1.78182,3.35264
0.0251605,1.99926,3.818
0.0251605,2.24323,4.11095
0.0251605,2.51697,4.11739
0.0251605,2.82412,4.59259
0.0251605,3.16874,4.33692
0.0251605,3.55543,2.65402
0.0251605,3.9893,3.91916
0.0251605,4.47611,5.05488
0.0251605,5.02233,3.09426
0.0251605,5.40557,3.46941
0.0251605,5.72963,4.20933
0.0251605,6.32287,3.99936
0.0251605,6.84323,3.70125
0.0251605,7.1,3.67437
0.0251605,7.35121,3.75582
0.0251605,7.60121,3.938
0.0251605,7.8,4.06881
0.0251605,8.05,4.08528
0.0251605,8.30897,3.87413
0.0251605,8.45896,3.70133
0.0251605,8.65,3.54028
0.0251605,8.95,3.62641
0.0251605,9.27258,4.03427
0.0251605,9.62259,4.17183
0.0251605,10,3.75475
0.0251605,10.3989,3.51116
0.0251605,10.7989,3.86193
0.0251605,11.15,4.08853
0.0251605,11.4,4.02789
0.0251605,11.85,3.69691
0.0251605,12.35,3.73142
0.0251605,12.65,3.88122
0.0251605,13.071,3.94916
0.0251605,13.571,3.79482
0.0251605,14.1,3.76466
0.0251605,14.6851,3.88716
0.0282306,0.100174,3.81122
0.0282306,0.112398,3.80699
0.0282306,0.126115,3.80154
0.0282306,0.141505,3.7945
0.0282306,0.158772,3.78535
0.0282306,0.178146,3.77339
0.0282306,0.194196,3.76206
0.0282306,0.20569,3.75312
0.0282306,0.224278,3.73717
0.0282306,0.251647,3.71031
0.0282306,0.282355,3.67563
0.0282306,0.31681,3.63204
0.0282306,0.355471,3.57985
0.0282306,0.398849,3.52274
0.0282306,0.447521,3.47053
0.0282306,0.502131,3.44225
0.0282306,0.563406,3.46778
0.0282306,0.632159,3.58527
0.0282306,0.709301,3.8295
0.0282306,0.795857,4.20264
0.0282306,0.892976,4.62115
0.0282306,1.00194,4.87647
0.0282306,1.12421,4.72329
0.0282306,1.2614,4.12612
0.0282306,1.41533,3.41375
0.0282306,1.58804,3.08325
0.0282306,1.78182,3.30742
0.0282306,1.99926,3.83217
0.0282306,2.24323,4.16
0.0282306,2.51697,4.17197
0.0282306,2.82412,4.70387
0.0282306,3.16874,4.41745
0.0282306,3.55543,2.52565
0.0282306,3.9893,3.94575
0.0282306,4.47611,5.22013
0.0282306,5.02233,3.01504
0.0282306,5.40557,3.43498
0.0282306,5.72963,4.2654
0.0282306,6.32287,4.02768
0.0282306,6.84323,3.69153
0.0282306,7.1,3.66049
0.0282306,7.35121,3.75159
0.0282306,7.60121,3.95593
0.0282306,7.8,4.10244
0.0282306,8.05,4.12066
0.0282306,8.30897,3.88306
0.0282306,8.45896,3.6886
0.0282306,8.65,3.5074
0.0282306,8.95,3.60405
0.0282306,9.27258,4.06186
0.0282306,9.62259,4.21626
0.0282306,10,3.74728
0.0282306,10.3989,3.47341
0.0282306,10.7989,3.86726
0.0282306,11.15,4.12183
0.0282306,11.4,4.05362
0.0282306,11.85,3.68148
0.0282306,12.35,3.72018
0.0282306,12.65,3.88838
0.0282306,13.071,3.96475
0.0282306,13.571,3.79117
0.0282306,14.1,3.75726
0.0282306,14.6851,3.8949
0.0316751,0.100174,3.80937
0.0316751,0.112398,3.80465
0.0316751,0.126115,3.79858
0.0316751,0.141505,3.79072
0.0316751,0.158772,3.78052
0.0316751,0.178146,3.76719
0.0316751,0.194196,3.75456
0.0316751,0.20569,3.74459
0.0316751,0.224278,3.72678
0.0316751,0.251647,3.69676
0.0316751,0.282355,3.65794
0.0316751,0.31681,3.60902
0.0316751,0.355471,3.55034
0.0316751,0.398849,3.48606
0.0316751,0.447521,3.42731
0.0316751,0.502131,3.39562
0.0316751,0.563406,3.42467
0.0316751,0.632159,3.55728
0.0316751,0.709301,3.83258
0.0316751,0.795857,4.25348
0.0316751,0.892976,4.7263
0.0316751,1.00194,5.0149
0.0316751,1.12421,4.84237
0.0316751,1.2614,4.17208
0.0316751,1.41533,3.37455
0.0316751,1.58804,3.00603
0.0316751,1.78182,3.26005
0.0316751,1.99926,3.85214
0.0316751,2.24323,4.21885
0.0316751,2.51697,4.2383
0.0316751,2.82412,4.83346
0.0316751,3.16874,4.51266
0.0316751,3.55543,2.38556
0.0316751,3.9893,3.97967
0.0316751,4.47611,5.40962
0.0316751,5.02233,2.92887
0.0316751,5.40557,3.39879
0.0316751,5.72963,4.33082
0.0316751,6.32287,4.06139
0.0316751,6.84323,3.68211
0.0316751,7.1,3.64617
0.0316751,7.35121,3.74803
0.0316751,7.60121,3.97722
0.0316751,7.8,4.14126
0.0316751,8.05,4.16136
0.0316751,8.30897,3.89392
0.0316751,8.45896,3.675
0.0316751,8.65,3.47105
0.0316751,8.95,3.57951
0.0316751,9.27258,4.0934
0.0316751,9.62259,4.26674
0.0316751,10,3.73926
0.0316751,10.3989,3.43126
0.0316751,10.7989,3.87352
0.0316751,11.15,4.15956
0.0316751,11.4,4.08282
0.0316751,11.85,3.66427
0.0316751,12.35,3.70767
0.0316751,12.65,3.89655
0.0316751,13.071,3.98241
0.0316751,13.571,3.78715
0.0316751,14.1,3.749
0.0316751,14.6851,3.90367
0.0355401,0.100174,3.80731
0.0355401,0.112398,3.80204
0.0355401,0.126115,3.79527
0.0355401,0.141505,3.78652
0.0355401,0.158772,3.77516
0.0355401,0.178146,3.76032
0.0355401,0.194196,3.74625
0.0355401,0.20569,3.73513
0.0355401,0.224278,3.71527
0.0355401,0.251647,3.68174
0.0355401,0.282355,3.63828
0.0355401,0.31681,3.58339
0.0355401,0.355471,3.51741
0.0355401,0.398849,3.44502
0.0355401,0.447521,3.37887
0.0355401,0.502131,3.34337
0.0355401,0.563406,3.37649
0.0355401,0.632159,3.52627
0.0355401,0.709301,3.83677
0.0355401,0.795857,4.31186
0.0355401,0.892976,4.84648
0.0355401,1.00194,5.17298
0.0355401,1.12421,4.97855
0.0355401,1.2614,4.22616
0.0355401,1.41533,3.33355
0.0355401,1.58804,2.923
0.0355401,1.78182,3.2112
0.0355401,1.99926,3.87973
0.0355401,2.24323,4.28977
0.0355401,2.51697,4.31921
0.0355401,2.82412,4.9849
0.0355401,3.16874,4.62569
0.0355401,3.55543,2.23339
0.0355401,3.9893,4.02291
0.0355401,4.47611,5.62744
0.0355401,5.02233,2.83563
0.0355401,5.40557,3.3613
0.0355401,5.72963,4.40739
0.0355401,6.32287,4.10167
0.0355401,6.84323,3.67344
0.0355401,7.1,3.6317
0.0355401,7.35121,3.74553
0.0355401,7.60121,4.00257
0.0355401,7.8,4.1862
0.0355401,8.05,4.20832
0.0355401,8.30897,3.90717
0.0355401,8.45896,3.66061
0.0355401,8.65,3.43098
0.0355401,8.95,3.55268
0.0355401,9.27258,4.12957
0.0355401,9.62259,4.32415
0.0355401,10,3.73069
0.0355401,10.3989,3.38422
0.0355401,10.7989,3.8809
0.0355401,11.15,4.20234
0.0355401,11.4,4.11598
0.0355401,11.85,3.64509
0.0355401,12.35,3.69376
0.0355401,12.65,3.9059
0.0355401,13.071,4.00245
0.0355401,13.571,3.78271
0.0355401,14.1,3.73979
0.0355401,14.6851,3.91363
0.0398767,0.100174,3.80501
0.0398767,0.112398,3.79914
0.0398767,0.126115,3.7916
0.0398767,0.141505,3.78186
0.0398767,0.158772,3.76921
0.0398767,0.178146,3.75271
0.0398767,0.194196,3.73705
0.0398767,0.20569,3.72467
0.0398767,0.224278,3.70254
0.0398767,0.251647,3.66511
0.0398767,0.282355,3.61648
0.0398767,0.31681,3.55489
0.0398767,0.355471,3.48067
0.0398767,0.398849,3.39912
0.0398767,0.447521,3.32462
0.0398767,0.502131,3.28486
0.0398767,0.563406,3.32267
0.0398767,0.632159,3.49199
0.0398767,0.709301,3.84242
0.0398767,0.795857,4.37907
0.0398767,0.892976,4.98412
0.0398767,1.00194,5.35385
0.0398767,1.12421,5.1346
0.0398767,1.2614,4.29001
0.0398767,1.41533,3.29135
0.0398767,1.58804,2.83444
0.0398767,1.78182,3.16186
0.0398767,1.99926,3.9173
0.0398767,2.24323,4.37554
0.0398767,2.51697,4.41822
0.0398767,2.82412,5.16248
0.0398767,3.16874,4.76039
0.0398767,3.55543,2.06903
0.0398767,3.9893,4.07804
0.0398767,4.47611,5.87845
0.0398767,5.02233,2.73542
0.0398767,5.40557,3.32321
0.0398767,5.72963,4.49736
0.0398767,6.32287,4.14999
0.0398767,6.84323,3.66613
0.0398767,7.1,3.6175
0.0398767,7.35121,3.74464
0.0398767,7.60121,4.03289
0.0398767,7.8,4.23839
0.0398767,8.05,4.26266
0.0398767,8.30897,3.9234
0.0398767,8.45896,3.64558
0.0398767,8.65,3.3869
0.0398767,8.95,3.52347
0.0398767,9.27258,4.17111
0.0398767,9.62259,4.38957
0.0398767,10,3.72166
0.0398767,10.3989,3.33178
0.0398767,10.7989,3.88963
0.0398767,11.15,4.25094
0.0398767,11.4,4.15369
0.0398767,11.85,3.62376
0.0398767,12.35,3.67833
0.0398767,12.65,3.9166
0.0398767,13.071,4.02521
0.0398767,13.571,3.77785
0.0398767,14.1,3.72953
0.0398767,14.6851,3.92497
0.0447424,0.100174,3.80246
0.0447424,0.112398,3.79592
0.0447424,0.126115,3.78752
0.0447424,0.141505,3.77669
0.0447424,0.158772,3.76264
0.0447424,0.178146,3.7443
0.0447424,0.194196,3.72689
0.0447424,0.20569,3.71313
0.0447424,0.224278,3.6885
0.0447424,0.251647,3.64674
0.0447424,0.282355,3.59235
0.0447424,0.31681,3.52324
0.0447424,0.355471,3.43973
0.0447424,0.398849,3.34782
0.0447424,0.447521,3.26387
0.0447424,0.502131,3.21936
0.0447424,0.563406,3.26261
0.0447424,0.632159,3.45419
0.0447424,0.709301,3.84997
0.0447424,0.795857,4.45666
0.0447424,0.892976,5.14211
0.0447424,1.00194,5.56125
0.0447424,1.12421,5.31385
0.0447424,1.2614,4.3657
0.0447424,1.41533,3.24883
0.0447424,1.58804,2.74096
0.0447424,1.78182,3.11347
0.0447424,1.99926,3.96789
0.0447424,2.24323,4.47968
0.0447424,2.51697,4.53982
0.0447424,2.82412,5.37149
0.0447424,3.16874,4.92157
0.0447424,3.55543,1.89275
0.0447424,3.9893,4.14831
0.0447424,4.47611,6.16851
0.0447424,5.02233,2.62859
0.0447424,5.40557,3.28553
0.0447424,5.72963,4.60346
0.0447424,6.32287,4.20819
0.0447424,6.84323,3.66101
0.0447424,7.1,3.60416
0.0447424,7.35121,3.74608
0.0447424,7.60121,4.06931
0.0447424,7.8,4.29918
0.0447424,8.05,4.32572
0.0447424,8.30897,3.94334
0.0447424,8.45896,3.63012
0.0447424,8.65,3.3386
0.0447424,8.95,3.49185
0.0447424,9.27258,4.21896
0.0447424,9.62259,4.46425
0.0447424,10,3.71224
0.0447424,10.3989,3.27337
0.0447424,10.7989,3.89999
0.0447424,11.15,4.3062
0.0447424,11.4,4.19666
0.0447424,11.85,3.60005
0.0447424,12.35,3.66122
0.0447424,12.65,3.9289
0.0447424,13.071,4.05111
0.0447424,13.571,3.77252
0.0447424,14.1,3.71812
0.0447424,14.6851,3.93788
0.0502018,0.100174,3.79961
0.0502018,0.112398,3.79233
0.0502018,0.126115,3.783
0.0502018,0.141505,3.77097
0.0502018,0.158772,3.75538
0.0502018,0.178146,3.73503
0.0502018,0.194196,3.71571
0.0502018,0.20569,3.70043
0.0502018,0.224278,3.67303
0.0502018,0.251647,3.6265
0.0502018,0.282355,3.56569
0.0502018,0.31681,3.48815
0.0502018,0.355471,3.39416
0.0502018,0.398849,3.29051
0.0502018,0.447521,3.19588
0.0502018,0.502131,3.14606
0.0502018,0.563406,3.19564
0.0502018,0.632159,3.41263
0.0502018,0.709301,3.85998
0.0502018,0.795857,4.5465
0.0502018,0.892976,5.32392
0.0502018,1.00194,5.79963
0.0502018,1.12421,5.52023
0.0502018,1.2614,4.45578
0.0502018,1.41533,3.20729
0.0502018,1.58804,2.64357
0.0502018,1.78182,3.06809
0.0502018,1.99926,4.03543
0.0502018,2.24323,4.60662
0.0502018,2.51697,4.68964
0.0502018,2.82412,5.61846
0.0502018,3.16874,5.11521
0.0502018,3.55543,1.70538
0.0502018,3.9893,4.2379
0.0502018,4.47611,6.50469
0.0502018,5.02233,2.5159
0.0502018,5.40557,3.24971
0.0502018,5.72963,4.72907
0.0502018,6.32287,4.27858
0.0502018,6.84323,3.65919
0.0502018,7.1,3.5925
0.0502018,7.35121,3.7508
0.0502018,7.60121,4.11322
0.0502018,7.8,4.37026
0.0502018,8.05,4.39914
0.0502018,8.30897,3.96793
0.0502018,8.45896,3.6146
0.0502018,8.65,3.28586
0.0502018,8.95,3.45783
0.0502018,9.27258,4.27422
0.0502018,9.62259,4.54965
0.0502018,10,3.70261
0.0502018,10.3989,3.20837
0.0502018,10.7989,3.91234
0.0502018,11.15,4.36914
0.0502018,11.4,4.2457
0.0502018,11.85,3.57373
0.0502018,12.35,3.64231
0.0502018,12.65,3.94305
0.0502018,13.071,4.08061
0.0502018,13.571,3.76672
0.0502018,14.1,3.70543
0.0502018,14.6851,3.95261
0.0563273,0.100174,3.79645
0.0563273,0.112398,3.78836
0.0563273,0.126115,3.77799
0.0563273,0.141505,3.76466
0.0563273,0.158772,3.74738
0.0563273,0.178146,3.72484
0.0563273,0.194196,3.70344
0.0563273,0.20569,3.68648
0.0563273,0.224278,3.65606
0.0563273,0.251647,3.60426
0.0563273,0.282355,3.5363
0.0563273,0.31681,3.44932
0.0563273,0.355471,3.34349
0.0563273,0.398849,3.22654
0.0563273,0.447521,3.1198
0.0563273,0.502131,3.06407
0.0563273,0.563406,3.12106
0.0563273,0.632159,3.36709
0.0563273,0.709301,3.8732
0.0563273,0.795857,4.65086
0.0563273,0.892976,5.53373
0.0563273,1.00194,6.07433
0.0563273,1.12421,5.75852
0.0563273,1.2614,4.56341
0.0563273,1.41533,3.16856
0.0563273,1.58804,2.54391
0.0563273,1.78182,3.02859
0.0563273,1.99926,4.12501
0.0563273,2.24323,4.76197
0.0563273,2.51697,4.87487
0.0563273,2.82412,5.91146
0.0563273,3.16874,5.34885
0.0563273,3.55543,1.50848
0.0563273,3.9893,4.35216
0.0563273,4.47611,6.8956
0.0563273,5.02233,2.39864
0.0563273,5.40557,3.21779
0.0563273,5.72963,4.87842
0.0563273,6.32287,4.36404
0.0563273,6.84323,3.66218
0.0563273,7.1,3.58367
0.0563273,7.35121,3.76008
0.0563273,7.60121,4.1664
0.0563273,7.8,4.45366
0.0563273,8.05,4.48494
0.0563273,8.30897,3.99833
0.0563273,8.45896,3.59949
0.0563273,8.65,3.22856
0.0563273,8.95,3.42154
0.0563273,9.27258,4.33824
0.0563273,9.62259,4.64753
0.0563273,10,3.69298
0.0563273,10.3989,3.13614
0.0563273,10.7989,3.92713
0.0563273,11.15,4.44096
0.0563273,11.4,4.30178
0.0563273,11.85,3.54458
0.0563273,12.35,3.62143
0.0563273,12.65,3.95939
0.0563273,13.071,4.11429
0.0563273,13.571,3.76043
0.0563273,14.1,3.69135
0.0563273,14.6851,3.96947
0.0632003,0.100174,3.79294
0.0632003,0.112398,3.78395
0.0632003,0.126115,3.77247
0.0632003,0.141505,3.7577
0.0632003,0.158772,3.7386
0.0632003,0.178146,3.71368
0.0632003,0.194196,3.69
0.0632003,0.20569,3.67123
0.0632003,0.224278,3.6375
0.0632003,0.251647,3.5799
0.0632003,0.282355,3.50402
0.0632003,0.31681,3.40644
0.0632003,0.355471,3.28725
0.0632003,0.398849,3.15519
0.0632003,0.447521,3.03474
0.0632003,0.502131,2.97244
0.0632003,0.563406,3.03808
0.0632003,0.632159,3.3174
0.0632003,0.709301,3.8906
0.0632003,0.795857,4.77254
0.0632003,0.892976,5.77657
0.0632003,1.00194,6.3918
0.0632003,1.12421,6.03444
0.0632003,1.2614,4.69255
0.0632003,1.41533,3.13519
0.0632003,1.58804,2.4444
0.0632003,1.78182,2.9989
0.0632003,1.99926,4.24323
0.0632003,2.24323,4.95283
0.0632003,2.51697,5.10464
0.0632003,2.82412,6.26056
0.0632003,3.16874,5.63197
0.0632003,3.55543,1.30465
0.0632003,3.9893,4.49795
0.0632003,4.47611,7.35176
0.0632003,5.02233,2.27885
0.0632003,5.40557,3.19259
0.0632003,5.72963,5.05676
0.0632003,6.32287,4.46826
0.0632003,6.84323,3.67199
0.0632003,7.1,3.5792
0.0632003,7.35121,3.77559
0.0632003,7.60121,4.23106
0.0632003,7.8,4.55192
0.0632003,8.05,4.58558
0.0632003,8.30897,4.03607
0.0632003,8.45896,3.58551
0.0632003,8.65,3.16668
0.0632003,8.95,3.38323
0.0632003,9.27258,4.41265
0.0632003,9.62259,4.76
0.0632003,10,3.6837
0.0632003,10.3989,3.056
0.0632003,10.7989,3.94492
0.0632003,11.15,4.52309
0.0632003,11.4,4.36605
0.0632003,11.85,3.51234
0.0632003,12.35,3.59847
0.0632003,12.65,3.9783
0.0632003,13.071,4.15282
0.0632003,13.571,3.75367
0.0632003,14.1,3.67576
0.0632003,14.6851,3.98878
0.0709119,0.100174,3.78905
0.0709119,0.112398,3.77909
0.0709119,0.126115,3.76637
0.0709119,0.141505,3.75006
0.0709119,0.158772,3.72898
0.0709119,0.178146,3.7015
0.0709119,0.194196,3.67537
0.0709119,0.20569,3.65463
0.0709119,0.224278,3.61731
0.0709119,0.251647,3.55335
0.0709119,0.282355,3.46869
0.0709119,0.31681,3.35924
0.0709119,0.355471,3.22494
0.0709119,0.398849,3.07572
0.0709119,0.447521,2.93971
0.0709119,0.502131,2.8701
0.0709119,0.563406,2.94594
0.0709119,0.632159,3.26348
0.0709119,0.709301,3.91342
0.0709119,0.795857,4.91495
0.0709119,0.892976,6.05858
0.0709119,1.00194,6.75985
0.0709119,1.12421,6.35498
0.0709119,1.2614,4.84816
0.0709119,1.41533,3.11066
0.0709119,1.58804,2.34859
0.0709119,1.78182,2.98442
0.0709119,1.99926,4.39866
0.0709119,2.24323,5.18823
0.0709119,2.51697,5.39058
0.0709119,2.82412,6.67835
0.0709119,3.16874,5.97654
0.0709119,3.55543,1.09793
0.0709119,3.9893,4.68412
0.0709119,4.47611,7.88605
0.0709119,5.02233,2.15958
0.0709119,5.40557,3.17795
0.0709119,5.72963,5.27066
0.0709119,6.32287,4.59586
0.0709119,6.84323,3.69127
0.0709119,7.1,3.58116
0.0709119,7.35121,3.79954
0.0709119,7.60121,4.31002
0.0709119,7.8,4.66818
0.0709119,8.05,4.70409
0.0709119,8.30897,4.08305
0.0709119,8.45896,3.57364
0.0709119,8.65,3.10033
0.0709119,8.95,3.34333
0.0709119,9.27258,4.49943
0.0709119,9.62259,4.88958
0.0709119,10,3.67524
0.0709119,10.3989,2.96725
0.0709119,10.7989,3.9664
0.0709119,11.15,4.6172
0.0709119,11.4,4.4399
0.0709119,11.85,3.47679
0.0709119,12.35,3.57328
0.0709119,12.65,4.00028
0.0709119,13.071,4.19698
0.0709119,13.571,3.74644
0.0709119,14.1,3.65852
0.0709119,14.6851,4.01098
0.0795645,0.100174,3.78474
0.0795645,0.112398,3.77372
0.0795645,0.126115,3.75968
0.0795645,0.141505,3.7417
0.0795645,0.158772,3.7185
0.0795645,0.178146,3.68827
0.0795645,0.194196,3.65951
0.0795645,0.20569,3.63666
0.0795645,0.224278,3.59545
0.0795645,0.251647,3.52455
0.0795645,0.282355,3.43018
0.0795645,0.31681,3.30746
0.0795645,0.355471,3.15606
0.0795645,0.398849,2.98732
0.0795645,0.447521,2.83362
0.0795645,0.502131,2.75593
0.0795645,0.563406,2.84381
0.0795645,0.632159,3.20538
0.0795645,0.709301,3.94331
0.0795645,0.795857,5.08234
0.0795645,0.892976,6.38727
0.0795645,1.00194,7.188
0.0795645,1.12421,6.72864
0.0795645,1.2614,5.03648
0.0795645,1.41533,3.09974
0.0795645,1.58804,2.26148
0.0795645,1.78182,2.99244
0.0795645,1.99926,4.60244
0.0795645,2.24323,5.47972
0.0795645,2.51697,5.7476
0.0795645,2.82412,7.18065
0.0795645,3.16874,6.39776
0.0795645,3.55543,0.894349
0.0795645,3.9893,4.92205
0.0795645,4.47611,8.51441
0.0795645,5.02233,2.04527
0.0795645,5.40557,3.17908
0.0795645,5.72963,5.52843
0.0795645,6.32287,4.75275
0.0795645,6.84323,3.72357
0.0795645,7.1,3.59237
0.0795645,7.35121,3.83485
0.0795645,7.60121,4.40686
0.0795645,7.8,4.80633
0.0795645,8.05,4.84426
0.0795645,8.30897,4.14175
0.0795645,8.45896,3.56523
0.0795645,8.65,3.02988
0.0795645,8.95,3.30255
0.0795645,9.27258,4.60105
0.0795645,9.62259,5.03931
0.0795645,10,3.66827
0.0795645,10.3989,2.86918
0.0795645,10.7989,3.99247
0.0795645,11.15,4.72531
0.0795645,11.4,4.52497
0.0795645,11.85,3.43769
0.0795645,12.35,3.54578
0.0795645,12.65,4.0259
0.0795645,13.071,4.24775
0.0795645,13.571,3.73881
0.0795645,14.1,3.63952
0.0795645,14.6851,4.03655
0.0892728,0.100174,3.77999
0.0892728,0.112398,3.76781
0.0892728,0.126115,3.75235
0.0892728,0.141505,3.73258
0.0892728,0.158772,3.70713
0.0892728,0.178146,3.67398
0.0892728,0.194196,3.64243
0.0892728,0.20569,3.61732
0.0892728,0.224278,3.57195
0.0892728,0.251647,3.49353
0.0892728,0.282355,3.38847
0.0892728,0.31681,3.25088
0.0892728,0.355471,3.08013
0.0892728,0.398849,2.88914
0.0892728,0.447521,2.71533
0.0892728,0.502131,2.62873
0.0892728,0.563406,2.73089
0.0892728,0.632159,3.14331
0.0892728,0.709301,3.9824
0.0892728,0.795857,5.28
0.0892728,0.892976,6.77189
0.0892728,1.00194,7.68793
0.0892728,1.12421,7.16587
0.0892728,1.2614,5.26541
0.0892728,1.41533,3.10889
0.0892728,1.58804,2.19011
0.0892728,1.78182,3.03282
0.0892728,1.99926,4.8691
0.0892728,2.24323,5.84211
0.0892728,2.51697,6.19486
0.0892728,2.82412,7.78743
0.0892728,3.16874,6.91501
0.0892728,3.55543,0.702575
0.0892728,3.9893,5.2265
0.0892728,4.47611,9.25663
0.0892728,5.02233,1.94224
0.0892728,5.40557,3.20304
0.0892728,5.72963,5.84054
0.0892728,6.32287,4.94648
0.0892728,6.84323,3.77357
0.0892728,7.1,3.61656
0.0892728,7.35121,3.88534
0.0892728,7.60121,4.52617
0.0892728,7.8,4.97129
0.0892728,8.05,5.01082
0.0892728,8.30897,4.21531
0.0892728,8.45896,3.56214
0.0892728,8.65,2.95599
0.0892728,8.95,3.26194
0.0892728,9.27258,4.72052
0.0892728,9.62259,5.21289
0.0892728,10,3.6637
0.0892728,10.3989,2.76111
0.0892728,10.7989,4.02425
0.0892728,11.15,4.84986
0.0892728,11.4,4.62328
0.0892728,11.85,3.39486
0.0892728,12.35,3.51589
0.0892728,12.65,4.05589
0.0892728,13.071,4.30626
0.0892728,13.571,3.73086
0.0892728,14.1,3.61863
0.0892728,14.6851,4.0661
0.100166,0.100174,3.77475
0.100166,0.112398,3.76134
0.100166,0.126115,3.74434
0.100166,0.141505,3.72269
0.100166,0.158772,3.69487
0.100166,0.178146,3.65866
0.100166,0.194196,3.62418
0.100166,0.20569,3.59671
0.100166,0.224278,3.54691
0.100166,0.251647,3.4604
0.100166,0.282355,3.3436
0.100166,0.31681,3.18941
0.100166,0.355471,2.99672
0.100166,0.398849,2.78035
0.100166,0.447521,2.58365
0.100166,0.502131,2.48725
0.100166,0.563406,2.60645
0.100166,0.632159,3.07777
0.100166,0.709301,4.03354
0.100166,0.795857,5.51459
0.100166,0.892976,7.22393
0.100166,1.00194,8.27406
0.100166,1.12421,7.67955
0.100166,1.2614,5.54498
0.100166,1.41533,3.14678
0.100166,1.58804,2.1442
0.100166,1.78182,3.11884
0.100166,1.99926,5.21765
0.100166,2.24323,6.29449
0.100166,2.51697,6.75709
0.100166,2.82412,8.52406
0.100166,3.16874,7.55311
0.100166,3.55543,0.53495
0.100166,3.9893,5.61659
0.100166,4.47611,10.1374
0.100166,5.02233,1.85934
0.100166,5.40557,3.25935
0.100166,5.72963,6.22035
0.100166,6.32287,5.18673
0.100166,6.84323,3.84751
0.100166,7.1,3.65876
0.100166,7.35121,3.95609
0.100166,7.60121,4.67378
0.100166,7.8,5.16923
0.100166,8.05,5.20968
0.100166,8.30897,4.30783
0.100166,8.45896,3.5669
0.100166,8.65,2.87979
0.100166,8.95,3.22305
0.100166,9.27258,4.86162
0.100166,9.62259,5.41486
0.100166,10,3.6628
0.100166,10.3989,2.64242
0.100166,10.7989,4.06319
0.100166,11.15,4.99378
0.100166,11.4,4.73726
0.100166,11.85,3.34815
0.100166,12.35,3.48363
0.100166,12.65,4.09114
0.100166,13.071,4.37391
0.100166,13.571,3.72274
0.100166,14.1,3.59577
0.100166,14.6851,4.10036
0.112388,0.100174,3.769
0.112388,0.112398,3.75426
0.112388,0.126115,3.73565
0.112388,0.141505,3.71203
0.112388,0.158772,3.68175
0.112388,0.178146,3.6424
0.112388,0.194196,3.6049
0.112388,0.20569,3.57496
0.112388,0.224278,3.52054
0.112388,0.251647,3.42539
0.112388,0.282355,3.29579
0.112388,0.31681,3.12307
0.112388,0.355471,2.90552
0.112388,0.398849,2.66013
0.112388,0.447521,2.43735
0.112388,0.502131,2.33025
0.112388,0.563406,2.46986
0.112388,0.632159,3.00967
0.112388,0.709301,4.10043
0.112388,0.795857,5.7945
0.112388,0.892976,7.7577
0.112388,1.00194,8.96428
0.112388,1.12421,8.28568
0.112388,1.2614,5.88795
0.112388,1.41533,3.22512
0.112388,1.58804,2.13718
0.112388,1.78182,3.26835
0.112388,1.99926,5.673
0.112388,2.24323,6.86154
0.112388,2.51697,7.46626
0.112388,2.82412,9.42288
0.112388,3.16874,8.34398
0.112388,3.55543,0.408777
0.112388,3.9893,6.11721
0.112388,4.47611,11.1879
0.112388,5.02233,1.80889
0.112388,5.40557,3.36077
0.112388,5.72963,6.6849
0.112388,6.32287,5.48595
0.112388,6.84323,3.95363
0.112388,7.1,3.72569
0.112388,7.35121,4.05378
0.112388,7.60121,4.85727
0.112388,7.8,5.40799
0.112388,8.05,5.44835
0.112388,8.30897,4.42458
0.112388,8.45896,3.58292
0.112388,8.65,2.803
0.112388,8.95,3.1881
0.112388,9.27258,5.02907
0.112388,9.62259,5.65079
0.112388,10,3.66727
0.112388,10.3989,2.5126
0.112388,10.7989,4.11112
0.112388,11.15,5.16065
0.112388,11.4,4.86991
0.112388,11.85,3.29751
0.112388,12.35,3.44909
0.112388,12.65,4.13278
0.112388,13.071,4.4524
0.112388,13.571,3.71466
0.112388,14.1,3.57086
0.112388,14.6851,4.14024
0.126101,0.100174,3.76271
0.126101,0.112398,3.74656
0.126101,0.126115,3.72627
0.126101,0.141505,3.70062
0.126101,0.158772,3.66784
0.126101,0.178146,3.62533
0.126101,0.194196,3.58479
0.126101,0.20569,3.55236
0.126101,0.224278,3.49318
0.126101,0.251647,3.38895
0.126101,0.282355,3.24546
0.126101,0.31681,3.05212
0.126101,0.355471,2.80635
0.126101,0.398849,2.52773
0.126101,0.447521,2.2752
0.126101,0.502131,2.15652
0.126101,0.563406,2.32073
0.126101,0.632159,2.94048
0.126101,0.709301,4.18804
0.126101,0.795857,6.13049
0.126101,0.892976,8.3913
0.126101,1.00194,9.78108
0.126101,1.12421,9.00432
0.126101,1.2614,6.31076
0.126101,1.41533,3.35964
0.126101,1.58804,2.18742
0.126101,1.78182,3.50545
0.126101,1.99926,6.26808
0.126101,2.24323,7.57545
0.126101,2.51697,8.3641
0.126101,2.82412,10.5255
0.126101,3.16874,9.329
0.126101,3.55543,0.348122
0.126101,3.9893,6.76099
0.126101,4.47611,12.4475
0.126101,5.02233,1.8079
0.126101,5.40557,3.52452
0.126101,5.72963,7.25619
0.126101,6.32287,5.86034
0.126101,6.84323,4.10294
0.126101,7.1,3.82633
0.126101,7.35121,4.18728
0.126101,7.60121,5.08641
0.126101,7.8,5.69759
0.126101,8.05,5.73636
0.126101,8.30897,4.57246
0.126101,8.45896,3.61486
0.126101,8.65,2.72825
0.126101,8.95,3.16022
0.126101,9.27258,5.22884
0.126101,9.62259,5.92764
0.126101,10,3.67945
0.126101,10.3989,2.37136
0.126101,10.7989,4.17045
0.126101,11.15,5.35489
0.126101,11.4,5.02494
0.126101,11.85,3.24299
0.126101,12.35,3.41252
0.126101,12.65,4.1822
0.126101,13.071,4.54384
0.126101,13.571,3.70695
0.126101,14.1,3.5439
0.126101,14.6851,4.18685
0.141488,0.100174,3.75584
0.141488,0.112398,3.73823
0.141488,0.126115,3.71621
0.141488,0.141505,3.68852
0.141488,0.158772,3.65329
0.141488,0.178146,3.60771
0.141488,0.194196,3.56421
0.141488,0.20569,3.52934
0.141488,0.224278,3.46541
0.141488,0.251647,3.35179
0.141488,0.282355,3.19339
0.141488,0.31681,2.97715
0.141488,0.355471,2.69935
0.141488,0.398849,2.38261
0.141488,0.447521,2.09614
0.141488,0.502131,1.96505
0.141488,0.563406,2.15907
0.141488,0.632159,2.87251
0.141488,0.709301,4.303
0.141488,0.795857,6.53638
0.141488,0.892976,9.14762
0.141488,1.00194,10.7527
0.141488,1.12421,9.86065
0.141488,1.2614,6.83453
0.141488,1.41533,3.57147
0.141488,1.58804,2.32009
0.141488,1.78182,3.86258
0.141488,1.99926,7.04641
0.141488,2.24323,8.47826
0.141488,2.51697,9.50508
0.141488,2.82412,11.8856
0.141488,3.16874,10.5619
0.141488,3.55543,0.386335
0.141488,3.9893,7.59069
0.141488,4.47611,13.9663
0.141488,5.02233,1.87978
0.141488,5.40557,3.77378
0.141488,5.72963,7.96262
0.141488,6.32287,6.33093
0.141488,6.84323,4.31007
0.141488,7.1,3.97275
0.141488,7.35121,4.36834
0.141488,7.60121,5.37393
0.141488,7.8,6.05089
0.141488,8.05,6.08594
0.141488,8.30897,4.76048
0.141488,8.45896,3.66898
0.141488,8.65,2.65936
0.141488,8.95,3.14383
0.141488,9.27258,5.46849
0.141488,9.62259,6.25407
0.141488,10,3.70252
0.141488,10.3989,2.21873
0.141488,10.7989,4.24425
0.141488,11.15,5.58195
0.141488,11.4,5.20693
0.141488,11.85,3.18489
0.141488,12.35,3.37435
0.141488,12.65,4.24118
0.141488,13.071,4.6508
0.141488,13.571,3.70009
0.141488,14.1,3.51494
0.141488,14.6851,4.24157
0.158752,0.100174,3.74839
0.158752,0.112398,3.72927
0.158752,0.126115,3.70552
0.158752,0.141505,3.67585
0.158752,0.158772,3.63832
0.158752,0.178146,3.58992
0.158752,0.194196,3.5437
0.158752,0.20569,3.50655
0.158752,0.224278,3.43806
0.158752,0.251647,3.31501
0.158752,0.282355,3.14079
0.158752,0.31681,2.89925
0.158752,0.355471,2.58506
0.158752,0.398849,2.22453
0.158752,0.447521,1.89929
0.158752,0.502131,1.75517
0.158752,0.563406,1.98553
0.158752,0.632159,2.80928
0.158752,0.709301,4.45425
0.158752,0.795857,7.03015
0.158752,0.892976,10.0561
0.158752,1.00194,11.9151
0.158752,1.12421,10.8866
0.158752,1.2614,7.48671
0.158752,1.41533,3.88911
0.158752,1.58804,2.56968
0.158752,1.78182,4.3837
0.158752,1.99926,8.06605
0.158752,2.24323,9.62543
0.158752,2.51697,10.9609
0.158752,2.82412,13.5729
0.158752,3.16874,12.1133
0.158752,3.55543,0.569495
0.158752,3.9893,8.66283
0.158752,4.47611,15.809
0.158752,5.02233,2.05672
0.158752,5.40557,4.13985
0.158752,5.72963,8.84123
0.158752,6.32287,6.92532
0.158752,6.84323,4.59462
0.158752,7.1,4.18117
0.158752,7.35121,4.61268
0.158752,7.60121,5.73654
0.158752,7.8,6.48455
0.158752,8.05,6.51287
0.158752,8.30897,5.0005
0.158752,8.45896,3.75382
0.158752,8.65,2.60184
0.158752,8.95,3.14505
0.158752,9.27258,5.75773
0.158752,9.62259,6.64102
0.158752,10,3.7408
0.158752,10.3989,2.05525
0.158752,10.7989,4.33657
0.158752,11.15,5.84864
0.158752,11.4,5.42168
0.158752,11.85,3.12374
0.158752,12.35,3.33532
0.158752,12.65,4.31199
0.158752,13.071,4.77654
0.158752,13.571,3.69474
0.158752,14.1,3.48418
0.158752,14.6851,4.30615
0.178123,0.100174,3.74036
0.178123,0.112398,3.71972
0.178123,0.126115,3.6943
0.178123,0.141505,3.6628
0.178123,0.158772,3.62328
0.178123,0.178146,3.57253
0.178123,0.194196,3.52406
0.178123,0.20569,3.48496
0.178123,0.224278,3.41242
0.178123,0.251647,3.28026
0.178123,0.282355,3.08958
0.178123,0.31681,2.82022
0.178123,0.355471,2.46471
0.178123,0.398849,2.05378
0.178123,0.447521,1.68433
0.178123,0.502131,1.52686
0.178123,0.563406,1.80182
0.178123,0.632159,2.7561
0.178123,0.709301,4.65388
0.178123,0.795857,7.63535
0.178123,0.892976,11.1545
0.178123,1.00194,13.3144
0.178123,1.12421,12.1229
0.178123,1.2614,8.30302
0.178123,1.41533,4.35102
0.178123,1.58804,2.98346
0.178123,1.78182,5.12842
0.178123,1.99926,9.40468
0.178123,2.24323,11.0903
0.178123,2.51697,12.8265
0.178123,2.82412,15.6787
0.178123,3.16874,14.0757
0.178123,3.55543,0.961214
0.178123,3.9893,10.0523
0.178123,4.47611,18.0586
0.178123,5.02233,2.38297
0.178123,5.40557,4.66503
0.178123,5.72963,9.9405
0.178123,6.32287,7.6798
0.178123,6.84323,4.9829
0.178123,7.1,4.47346
0.178123,7.35121,4.9413
0.178123,7.60121,6.19619
0.178123,7.8,7.02022
0.178123,8.05,7.03759
0.178123,8.30897,5.30818
0.178123,8.45896,3.88093
0.178123,8.65,2.56358
0.178123,8.95,3.17244
0.178123,9.27258,6.10904
0.178123,9.62259,7.10238
0.178123,10,3.80018
0.178123,10.3989,1.88226
0.178123,10.7989,4.45271
0.178123,11.15,6.16351
0.178123,11.4,5.67647
0.178123,11.85,3.06055
0.178123,12.35,3.2966
0.178123,12.65,4.39754
0.178123,13.071,4.92513
0.178123,13.571,3.69186
0.178123,14.1,3.45196
0.178123,14.6851,4.38279
0.199857,0.100174,3.73175
0.199857,0.112398,3.70964
0.199857,0.126115,3.68269
0.199857,0.141505,3.64967
0.199857,0.158772,3.60866
0.199857,0.178146,3.55636
0.199857,0.194196,3.50643
0.199857,0.20569,3.46598
0.199857,0.224278,3.3903
0.199857,0.251647,3.24998
0.199857,0.282355,3.04263
0.199857,0.31681,2.74295
0.199857,0.355471,2.34053
0.199857,0.398849,1.87152
0.199857,0.447521,1.45171
0.199857,0.502131,1.28116
0.199857,0.563406,1.61124
0.199857,0.632159,2.72085
0.199857,0.709301,4.9186
0.199857,0.795857,8.38347
0.199857,0.892976,12.4927
0.199857,1.00194,15.0104
0.199857,1.12421,13.6223
0.199857,1.2614,9.3307
0.199857,1.41533,5.00952
0.199857,1.58804,3.62661
0.199857,1.78182,6.17843
0.199857,1.99926,11.1676
0.199857,2.24323,12.9714
0.199857,2.51697,15.2285
0.199857,2.82412,18.3238
0.199857,3.16874,16.5729
0.199857,3.55543,1.64965
0.199857,3.9893,11.8597
0.199857,4.47611,20.8247
0.199857,5.02233,2.91958
0.199857,5.40557,5.40708
0.199857,5.72963,11.3248
0.199857,6.32287,8.64279
0.199857,6.84323,5.51054
0.199857,7.1,4.87937
0.199857,7.35121,5.38261
0.199857,7.60121,6.78218
0.199857,7.8,7.68655
0.199857,8.05,7.68708
0.199857,8.30897,5.70452
0.199857,8.45896,4.06614
0.199857,8.65,2.55576
0.199857,8.95,3.23787
0.199857,9.27258,6.53878
0.199857,9.62259,7.65611
0.199857,10,3.88874
0.199857,10.3989,1.7022
0.199857,10.7989,4.59971
0.199857,11.15,6.53749
0.199857,11.4,5.9807
0.199857,11.85,2.99693
0.199857,12.35,3.25996
0.199857,12.65,4.50163
0.199857,13.071,5.1018
0.199857,13.571,3.69281
0.199857,14.1,3.41892
0.199857,14.6851,4.47431
0.224243,0.100174,3.72263
0.224243,0.112398,3.69915
0.224243,0.126115,3.67093
0.224243,0.141505,3.63688
0.224243,0.158772,3.59521
0.224243,0.178146,3.54262
0.224243,0.194196,3.49247
0.224243,0.20569,3.45164
0.224243,0.224278,3.37438
0.224243,0.251647,3.22774
0.224243,0.282355,3.00427
0.224243,0.31681,2.67193
0.224243,0.355471,2.21635
0.224243,0.398849,1.68035
0.224243,0.447521,1.20338
0.224243,0.502131,1.02103
0.224243,0.563406,1.41971
0.224243,0.632159,2.71527
0.224243,0.709301,5.27149
0.224243,0.795857,9.31676
0.224243,0.892976,14.1364
0.224243,1.00194,17.0813
0.224243,1.12421,15.4529
0.224243,1.2614,10.6321
0.224243,1.41533,5.9359
0.224243,1.58804,4.58927
0.224243,1.78182,7.64593
0.224243,1.99926,13.4981
0.224243,2.24323,15.4012
0.224243,2.51697,18.3371
0.224243,2.82412,21.6686
0.224243,3.16874,19.7701
0.224243,3.55543,2.75713
0.224243,3.9893,14.2199
0.224243,4.47611,24.2506
0.224243,5.02233,3.75098
0.224243,5.40557,6.44484
0.224243,5.72963,13.0798
0.224243,6.32287,9.87885
0.224243,6.84323,6.22589
0.224243,7.1,5.43942
0.224243,7.35121,5.97503
0.224243,7.60121,7.53362
0.224243,7.8,8.52137
0.224243,8.05,8.49689
0.224243,8.30897,6.21761
0.224243,8.45896,4.33109
0.224243,8.65,2.59426
0.224243,8.95,3.35793
0.224243,9.27258,7.06836
0.224243,9.62259,8.32538
0.224243,10,4.01756
0.224243,10.3989,1.51926
0.224243,10.7989,4.78699
0.224243,11.15,6.98459
0.224243,11.4,6.34644
0.224243,11.85,2.93541
0.224243,12.35,3.22803
0.224243,12.65,4.62923
0.224243,13.071,5.31324
0.224243,13.571,3.6995
0.224243,14.1,3.38607
0.224243,14.6851,4.58437
0.251605,0.100174,3.71305
0.251605,0.112398,3.68843
0.251605,0.126115,3.65937
0.251605,0.141505,3.62505
0.251605,0.158772,3.58397
0.251605,0.178146,3.53298
0.251605,0.194196,3.48453
0.251605,0.20569,3.44481
0.251605,0.224278,3.36845
0.251605,0.251647,3.21871
0.251605,0.282355,2.98087
0.251605,0.31681,2.61404
0.251605,0.355471,2.09837
0.251605,0.398849,1.48515
0.251605,0.447521,0.943732
0.251605,0.502131,0.752527
0.251605,0.563406,1.23731
0.251605,0.632159,2.75695
0.251605,0.709301,5.74515
0.251605,0.795857,10.493
0.251605,0.892976,16.1736
0.251605,1.00194,19.6307
0.251605,1.12421,17.7045
0.251605,1.2614,12.2909
0.251605,1.41533,7.22825
0.251605,1.58804,5.99722
0.251605,1.78182,9.68683
0.251605,1.99926,16.5935
0.251605,2.24323,18.5605
0.251605,2.51697,22.3832
0.251605,2.82412,25.9289
0.251605,3.16874,23.8907
0.251605,3.55543,4.45453
0.251605,3.9893,17.3167
0.251605,4.47611,28.5274
0.251605,5.02233,4.99466
0.251605,5.40557,7.88708
0.251605,5.72963,15.3209
0.251605,6.32287,11.4753
0.251605,6.84323,7.19523
0.251605,7.1,6.20934
0.251605,7.35121,6.77118
0.251605,7.60121,8.5034
0.251605,7.8,9.57543
0.251605,8.05,9.51461
0.251605,8.30897,6.88563
0.251605,8.45896,4.7057
0.251605,8.65,2.70158
0.251605,8.95,3.55579
0.251605,9.27258,7.72627
0.251605,9.62259,9.1407
0.251605,10,4.20201
0.251605,10.3989,1.34017
0.251605,10.7989,5.02721
0.251605,11.15,7.52303
0.251605,11.4,6.7895
0.251605,11.85,2.87987
0.251605,12.35,3.20476
0.251605,12.65,4.78693
0.251605,13.071,5.56818
0.251605,13.571,3.71465
0.251605,14.1,3.35498
0.251605,14.6851,4.71773
0.282305,0.100174,3.70318
0.282305,0.112398,3.67776
0.282305,0.126115,3.64852
0.282305,0.141505,3.61507
0.282305,0.158772,3.57643
0.282305,0.178146,3.52983
0.282305,0.194196,3.48592
0.282305,0.20569,3.44957
0.282305,0.224278,3.37796
0.282305,0.251647,3.23044
0.282305,0.282355,2.98193
0.282305,0.31681,2.57978
0.282305,0.355471,1.99654
0.282305,0.398849,1.29444
0.282305,0.447521,0.68124
0.282305,0.502131,0.486952
0.282305,0.563406,1.08076
0.282305,0.632159,2.87243
0.282305,0.709301,6.38625
0.282305,0.795857,11.9929
0.282305,0.892976,18.7246
0.282305,1.00194,22.7979
0.282305,1.12421,20.4964
0.282305,1.2614,14.4204
0.282305,1.41533,9.02281
0.282305,1.58804,8.02759
0.282305,1.78182,12.5202
0.282305,1.99926,20.7293
0.282305,2.24323,22.699
0.282305,2.51697,27.6838
0.282305,2.82412,31.3981
0.282305,3.16874,29.241
0.282305,3.55543,6.98242
0.282305,3.9893,21.4021
0.282305,4.47611,33.9131
0.282305,5.02233,6.81541
0.282305,5.40557,9.88509
0.282305,5.72963,18.2052
0.282305,6.32287,13.5514
0.282305,6.84323,8.51028
0.282305,7.1,7.26651
0.282305,7.35121,7.84371
0.282305,7.60121,9.76381
0.282305,7.8,10.9176
0.282305,8.05,10.8046
0.282305,8.30897,7.76087
0.282305,8.45896,5.23162
0.282305,8.65,2.90983
0.282305,8.95,3.86411
0.282305,9.27258,8.55088
0.282305,9.62259,10.1427
0.282305,10,4.46353
0.282305,10.3989,1.17545
0.282305,10.7989,5.33768
0.282305,11.15,8.17684
0.282305,11.4,7.33084
0.282305,11.85,2.83616
0.282305,12.35,3.1959
0.282305,12.65,4.9836
0.282305,13.071,5.87816
0.282305,13.571,3.74211
0.282305,14.1,3.32808
0.282305,14.6851,4.88073
0.316752,0.100174,3.6932
0.316752,0.112398,3.66753
0.316752,0.126115,3.63909
0.316752,0.141505,3.60818
0.316752,0.158772,3.57464
0.316752,0.178146,3.53652
0.316752,0.194196,3.50135
0.316752,0.20569,3.47176
0.316752,0.224278,3.41077
0.316752,0.251647,3.27393
0.316752,0.282355,3.02159
0.316752,0.31681,2.58518
0.316752,0.355471,1.92667
0.316752,0.398849,1.12279
0.316752,0.447521,0.43142
0.316752,0.502131,0.244591
0.316752,0.563406,0.977795
0.316752,0.632159,3.10231
0.316752,0.709301,7.26286
0.316752,0.795857,13.9303
0.316752,0.892976,21.9554
0.316752,1.00194,26.7722
0.316752,1.12421,23.9883
0.316752,1.2614,17.1756
0.316752,1.41533,11.5104
0.316752,1.58804,10.9323
0.316752,1.78182,16.457
0.316752,1.99926,26.2939
0.316752,2.24323,28.1655
0.316752,2.51697,34.6778
0.316752,2.82412,38.4788
0.316752,3.16874,36.2436
0.316752,3.55543,10.6818
0.316752,3.9893,26.8252
0.316752,4.47611,40.7577
0.316752,5.02233,9.44593
0.316752,5.40557,12.6509
0.316752,5.72963,21.9487
0.316752,6.32287,16.2711
0.316752,6.84323,10.2989
0.316752,7.1,8.7191
0.316752,7.35121,9.29369
0.316752,7.60121,11.4145
0.316752,7.8,12.642
0.316752,8.05,12.4549
0.316752,8.30897,8.91562
0.316752,8.45896,5.96727
0.316752,8.65,3.26496
0.316752,8.95,4.32914
0.316752,9.27258,9.59425
0.316752,9.62259,11.3858
0.316752,10,4.83228
0.316752,10.3989,1.04133
0.316752,10.7989,5.74221
0.316752,11.15,8.978
0.316752,11.4,7.99849
0.316752,11.85,2.81306
0.316752,12.35,3.20999
0.316752,12.65,5.23128
0.316752,13.071,6.25854
0.316752,13.571,3.78741
0.316752,14.1,3.30906
0.316752,14.6851,5.08186
0.355401,0.100174,3.68343
0.355401,0.112398,3.65831
0.355401,0.126115,3.6321
0.355401,0.141505,3.6061
0.355401,0.158772,3.5815
0.355401,0.178146,3.55777
0.355401,0.194196,3.53749
0.355401,0.20569,3.51968
0.355401,0.224278,3.47821
0.355401,0.251647,3.36544
0.355401,0.282355,3.12113
0.355401,0.31681,2.65499
0.355401,0.355471,1.91398
0.355401,0.398849,0.994716
0.355401,0.447521,0.221795
0.355401,0.502131,0.0611669
0.355401,0.563406,0.974598
0.355401,0.632159,3.51006
0.355401,0.709301,8.47694
0.355401,0.795857,16.4713
0.355401,0.892976,26.1016
0.355401,1.00194,31.8171
0.355401,1.12421,28.399
0.355401,1.2614,20.7725
0.355401,1.41533,14.963
0.355401,1.58804,15.0754
0.355401,1.78182,21.9471
0.355401,1.99926,33.8465
0.355401,2.24323,35.4564
0.355401,2.51697,43.9838
0.355401,2.82412,47.7335
0.355401,3.16874,45.4925
0.355401,3.55543,16.043
0.355401,3.9893,34.0775
0.355401,4.47611,49.5461
0.355401,5.02233,13.2193
0.355401,5.40557,16.4862
0.355401,5.72963,26.8533
0.355401,6.32287,19.8642
0.355401,6.84323,12.742
0.355401,7.1,10.7207
0.355401,7.35121,11.264
0.355401,7.60121,13.5949
0.355401,7.8,14.8799
0.355401,8.05,14.5876
0.355401,8.30897,10.4515
0.355401,8.45896,6.99575
0.355401,8.65,3.8334
0.355401,8.95,5.01718
0.355401,9.27258,10.9284
0.355401,9.62259,12.9448
0.355401,10,5.35126
0.355401,10.3989,0.962635
0.355401,10.7989,6.27414
0.355401,11.15,9.96996
0.355401,11.4,8.83075
0.355401,11.85,2.82379
0.355401,12.35,3.25963
0.355401,12.65,5.54659
0.355401,13.071,6.73027
0.355401,13.571,3.85855
0.355401,14.1,3.30351
0.355401,14.6851,5.33273
0.398767,0.100174,3.67431
0.398767,0.112398,3.65091
0.398767,0.126115,3.62895
0.398767,0.141505,3.61126
0.398767,0.158772,3.60107
0.398767,0.178146,3.60025
0.398767,0.194196,3.60388
0.398767,0.20569,3.60533
0.398767,0.224278,3.59685
0.398767,0.251647,3.52917
0.398767,0.282355,3.31306
0.398767,0.31681,2.82794
0.398767,0.355471,1.99916
0.398767,0.398849,0.951714
0.398767,0.447521,0.101232
0.398767,0.502131,0
0.398767,0.563406,1.14949
0.398767,0.632159,4.19732
0.398767,0.709301,10.1854
0.398767,0.795857,19.8635
0.398767,0.892976,31.5047
0.398767,1.00194,38.3052
0.398767,1.12421,34.0312
0.398767,1.2614,25.5169
0.398767,1.41533,19.7733
0.398767,1.58804,20.9919
0.398767,1.78182,29.6528
0.398767,1.99926,44.2056
0.398767,2.24323,45.2909
0.398767,2.51697,56.4858
0.398767,2.82412,59.9581
0.398767,3.16874,57.834
0.398767,3.55543,23.7793
0.398767,3.9893,43.8587
0.398767,4.47611,60.9575
0.398767,5.02233,18.6177
0.398767,5.40557,21.8251
0.398767,5.72963,33.346
0.398767,6.32287,24.6555
0.398767,6.84323,16.0989
0.398767,7.1,13.4918
0.398767,7.35121,13.9589
0.398767,7.60121,16.5028
0.398767,7.8,17.8159
0.398767,8.05,17.3746
0.398767,8.30897,12.513
0.398767,8.45896,8.43666
0.398767,8.65,4.71216
0.398767,8.95,6.02428
0.398767,9.27258,12.6544
0.398767,9.62259,14.9234
0.398767,10,6.08254
0.398767,10.3989,0.977422
0.398767,10.7989,6.9807
0.398767,11.15,11.2125
0.398767,11.4,9.88062
0.398767,11.85,2.88828
0.398767,12.35,3.36366
0.398767,12.65,5.95289
0.398767,13.071,7.32224
0.398767,13.571,3.96723
0.398767,14.1,3.31997
0.398767,14.6851,5.64944
0.447424,0.100174,3.66646
0.447424,0.112398,3.64645
0.447424,0.126115,3.63159
0.447424,0.141505,3.627
0.447424,0.158772,3.63904
0.447424,0.178146,3.67343
0.447424,0.194196,3.71425
0.447424,0.20569,3.74612
0.447424,0.224278,3.79119
0.447424,0.251647,3.80189
0.447424,0.282355,3.64805
0.447424,0.31681,3.16597
0.447424,0.355471,2.24912
0.447424,0.398849,1.06511
0.447424,0.447521,0.157609
0.447424,0.502131,0.175321
0.447424,0.563406,1.63888
0.447424,0.632159,5.33269
0.447424,0.709301,12.6386
0.447424,0.795857,24.4896
0.447424,0.892976,38.6749
0.447424,1.00194,46.7779
0.447424,1.12421,41.3135
0.447424,1.2614,31.8512
0.447424,1.41533,26.5211
0.447424,1.58804,29.485
0.447424,1.78182,40.5727
0.447424,1.99926,58.5987
0.447424,2.24323,58.7352
0.447424,2.51697,73.4719
0.447424,2.82412,76.3013
0.447424,3.16874,74.4972
0.447424,3.55543,34.9464
0.447424,3.9893,57.1836
0.447424,4.47611,75.9611
0.447424,5.02233,26.3503
0.447424,5.40557,29.3027
0.447424,5.72963,42.0421
0.447424,6.32287,31.1133
0.447424,6.84323,20.7468
0.447424,7.1,17.3544
0.447424,7.35121,17.6753
0.447424,7.60121,20.4238
0.447424,7.8,21.7155
0.447424,8.05,21.0623
0.447424,8.30897,15.3094
0.447424,8.45896,10.4648
0.447424,8.65,6.04482
0.447424,8.95,7.49162
0.447424,9.27258,14.9161
0.447424,9.62259,17.4687
0.447424,10,7.11714
0.447424,10.3989,1.14435
0.447424,10.7989,7.93008
0.447424,11.15,12.7898
0.447424,11.4,11.2229
0.447424,11.85,3.03688
0.447424,12.35,3.55047
0.447424,12.65,6.48353
0.447424,13.071,8.07515
0.447424,13.571,4.13078
0.447424,14.1,3.37153
0.447424,14.6851,6.05477
0.502018,0.100174,3.66075
0.502018,0.112398,3.64647
0.502018,0.126115,3.64275
0.502018,0.141505,3.65802
0.502018,0.158772,3.70341
0.502018,0.178146,3.79093
0.502018,0.194196,3.88862
0.502018,0.20569,3.96778
0.502018,0.224278,4.09813
0.502018,0.251647,4.24063
0.502018,0.282355,4.20716
0.502018,0.31681,3.77099
0.502018,0.355471,2.77707
0.502018,0.398849,1.46082
0.502018,0.447521,0.553425
0.502018,0.502131,0.799887
0.502018,0.563406,2.68976
0.502018,0.632159,7.20836
0.502018,0.709301,16.2545
0.502018,0.795857,30.9658
0.502018,0.892976,48.403
0.502018,1.00194,58.045
0.502018,1.12421,50.8658
0.502018,1.2614,40.4324
0.502018,1.41533,36.0832
0.502018,1.58804,41.7913
0.502018,1.78182,56.2555
0.502018,1.99926,78.9184
0.502018,2.24323,77.4136
0.502018,2.51697,96.86
0.502018,2.82412,98.4543
0.502018,3.16874,97.3037
0.502018,3.55543,51.1369
0.502018,3.9893,75.5502
0.502018,4.47611,95.9649
0.502018,5.02233,37.4789
0.502018,5.40557,39.8647
0.502018,5.72963,53.8435
0.502018,6.32287,39.9234
0.502018,6.84323,27.2447
0.502018,7.1,22.7871
0.502018,7.35121,22.8522
0.502018,7.60121,25.7767
0.502018,7.8,26.9662
0.502018,8.05,26.01
0.502018,8.30897,19.1487
0.502018,8.45896,13.3403
0.502018,8.65,8.04716
0.502018,8.95,9.63013
0.502018,9.27258,17.9232
0.502018,9.62259,20.7927
0.502018,10,8.59092
0.502018,10.3989,1.55476
0.502018,10.7989,9.22251
0.502018,11.15,14.8222
0.502018,11.4,12.9655
0.502018,11.85,3.31647
0.502018,12.35,3.86356
0.502018,12.65,7.18719
0.502018,13.071,9.04755
0.502018,13.571,4.3754
0.502018,14.1,3.47851
0.502018,14.6851,6.58167
0.563273,0.100174,3.65839
0.563273,0.112398,3.65312
0.563273,0.126115,3.66618
0.563273,0.141505,3.71088
0.563273,0.158772,3.80562
0.563273,0.178146,3.9725
0.563273,0.194196,4.15662
0.563273,0.20569,4.30894
0.563273,0.224278,4.57456
0.563273,0.251647,4.93659
0.563273,0.282355,5.12497
0.563273,0.31681,4.81776
0.563273,0.355471,3.78249
0.563273,0.398849,2.37044
0.563273,0.447521,1.60259
0.563273,0.502131,2.28945
0.563273,0.563406,4.77425
0.563273,0.632159,10.3622
0.563273,0.709301,21.7733
0.563273,0.795857,40.3399
0.563273,0.892976,61.9775
0.563273,1.00194,73.3673
0.563273,1.12421,63.6144
0.563273,1.2614,52.2695
0.563273,1.41533,49.829
0.563273,1.58804,59.8823
0.563273,1.78182,79.196
0.563273,1.99926,108.191
0.563273,2.24323,103.89
0.563273,2.51697,129.589
0.563273,2.82412,128.977
0.563273,3.16874,129.028
0.563273,3.55543,74.8142
0.563273,3.9893,101.224
0.563273,4.47611,123.065
0.563273,5.02233,53.6294
0.563273,5.40557,54.9515
0.563273,5.72963,70.1044
0.563273,6.32287,52.1138
0.563273,6.84323,36.4398
0.563273,7.1,30.5169
0.563273,7.35121,30.1539
0.563273,7.60121,33.1909
0.563273,7.8,34.148
0.563273,8.05,32.755
0.563273,8.30897,24.4961
0.563273,8.45896,17.4586
0.563273,8.65,11.0502
0.563273,8.95,12.7616
0.563273,9.27258,21.9879
0.563273,9.62259,25.2099
0.563273,10,10.7113
0.563273,10.3989,2.35314
0.563273,10.7989,11.0089
0.563273,11.15,17.4868
0.563273,11.4,15.2679
0.563273,11.85,3.80064
0.563273,12.35,4.37089
0.563273,12.65,8.13675
0.563273,13.071,10.3259
0.563273,13.571,4.7415
0.563273,14.1,3.67314
0.563273,14.6851,7.27905
0.632003,0.100174,3.66106
0.632003,0.112398,3.66937
0.632003,0.126115,3.70714
0.632003,0.141505,3.79485
0.632003,0.158772,3.96207
0.632003,0.178146,4.24729
0.632003,0.194196,4.56304
0.632003,0.20569,4.82908
0.632003,0.224278,5.3107
0.632003,0.251647,6.0413
0.632003,0.282355,6.6358
0.632003,0.31681,6.62266
0.632003,0.355471,5.63682
0.632003,0.398849,4.24511
0.632003,0.447521,3.95107
0.632003,0.502131,5.51369
0.632003,0.563406,8.86458
0.632003,0.632159,15.8671
0.632003,0.709301,30.6121
0.632003,0.795857,54.5231
0.632003,0.892976,81.6344
0.632003,1.00194,94.8066
0.632003,1.12421,80.9947
0.632003,1.2614,68.9781
0.632003,1.41533,69.9852
0.632003,1.58804,87.0332
0.632003,1.78182,113.605
0.632003,1.99926,151.477
0.632003,2.24323,142.392
0.632003,2.51697,176.314
0.632003,2.82412,171.866
0.632003,3.16874,174.021
0.632003,3.55543,109.898
0.632003,3.9893,137.716
0.632003,4.47611,160.456
0.632003,5.02233,77.3536
0.632003,5.40557,76.8101
0.632003,5.72963,92.9067
0.632003,6.32287,69.2616
0.632003,6.84323,49.6462
0.632003,7.1,41.6758
0.632003,7.35121,40.6085
0.632003,7.60121,43.6343
0.632003,7.8,44.1494
0.632003,8.05,42.119
0.632003,8.30897,32.0701
0.632003,8.45896,23.4356
0.632003,8.65,15.573
0.632003,8.95,17.3883
0.632003,9.27258,27.5871
0.632003,9.62259,31.1977
0.632003,10,13.8027
0.632003,10.3989,3.77266
0.632003,10.7989,13.5224
0.632003,11.15,21.0514
0.632003,11.4,18.3722
0.632003,11.85,4.60762
0.632003,12.35,5.18104
0.632003,12.65,9.44429
0.632003,13.071,12.0416
0.632003,13.571,5.29301
0.632003,14.1,4.0075
0.632003,14.6851,8.22164
0.709119,0.100174,3.67106
0.709119,0.112398,3.69935
0.709119,0.126115,3.77297
0.709119,0.141505,3.92313
0.709119,0.158772,4.19668
0.709119,0.178146,4.65915
0.709119,0.194196,5.17727
0.709119,0.20569,5.62248
0.709119,0.224278,6.45531
0.709119,0.251647,7.81975
0.709119,0.282355,9.17562
0.709119,0.31681,9.80489
0.709119,0.355471,9.08928
0.709119,0.398849,8.04021
0.709119,0.447521,9.0551
0.709119,0.502131,12.48
0.709119,0.563406,17.187
0.709119,0.632159,26.125
0.709119,0.709301,45.7957
0.709119,0.795857,77.3607
0.709119,0.892976,111.622
0.709119,1.00194,125.977
0.709119,1.12421,105.355
0.709119,1.2614,93.2948
0.709119,1.41533,100.371
0.709119,1.58804,128.998
0.709119,1.78182,167.06
0.709119,1.99926,217.757
0.709119,2.24323,200.308
0.709119,2.51697,244.738
0.709119,2.82412,233.615
0.709119,3.16874,239.381
0.709119,3.55543,162.855
0.709119,3.9893,190.647
0.709119,4.47611,213.165
0.709119,5.02233,112.782
0.709119,5.40557,109.049
0.709119,5.72963,125.544
0.709119,6.32287,93.8549
0.709119,6.84323,68.9619
0.709119,7.1,58.0773
0.709119,7.35121,55.8527
0.709119,7.60121,58.6374
0.709119,7.8,58.371
0.709119,8.05,55.3969
0.709119,8.30897,43.014
0.709119,8.45896,32.2582
0.709119,8.65,22.4522
0.709119,8.95,24.3163
0.709119,9.27258,35.4713
0.709119,9.62259,39.5047
0.709119,10,18.3879
0.709119,10.3989,6.19934
0.709119,10.7989,17.1339
0.709119,11.15,25.9333
0.709119,11.4,22.6586
0.709119,11.85,5.93256
0.709119,12.35,6.47268
0.709119,12.65,11.288
0.709119,13.071,14.4008
0.709119,13.571,6.13425
0.709119,14.1,4.56839
0.709119,14.6851,9.52757
0.795644,0.100174,3.69158
0.795644,0.112398,3.74877
0.795644,0.126115,3.87404
0.795644,0.141505,4.11474
0.795644,0.158772,4.54499
0.795644,0.178146,5.27577
0.795644,0.194196,6.11047
0.795644,0.20569,6.84454
0.795644,0.224278,8.26627
0.795644,0.251647,10.7692
0.795644,0.282355,13.636
0.795644,0.31681,15.7256
0.795644,0.355471,15.8458
0.795644,0.398849,16.0514
0.795644,0.447521,20.68
0.795644,0.502131,28.5658
0.795644,0.563406,35.7203
0.795644,0.632159,47.5419
0.795644,0.709301,74.9272
0.795644,0.795857,117.812
0.795644,0.892976,161.198
0.795644,1.00194,173.899
0.795644,1.12421,140.863
0.795644,1.2614,130.231
0.795644,1.41533,148.041
0.795644,1.58804,196.697
0.795644,1.78182,254.463
0.795644,1.99926,324.359
0.795644,2.24323,291.644
0.795644,2.51697,348.427
0.795644,2.82412,325.398
0.795644,3.16874,337.27
0.795644,3.55543,244.846
0.795644,3.9893,269.354
0.795644,4.47611,289.383
0.795644,5.02233,166.854
0.795644,5.40557,157.663
0.795644,5.72963,173.403
0.795644,6.32287,129.949
0.795644,6.84323,97.8491
0.795644,7.1,82.7256
0.795644,7.35121,78.5779
0.795644,7.60121,80.6995
0.795644,7.8,79.094
0.795644,8.05,74.6977
0.795644,8.30897,59.21
0.795644,8.45896,45.5612
0.795644,8.65,33.0796
0.795644,8.95,34.8815
0.795644,9.27258,46.8636
0.795644,9.62259,51.3474
0.795644,10,25.3385
0.795644,10.3989,10.2927
0.795644,10.7989,22.4558
0.795644,11.15,32.8081
0.795644,11.4,28.7466
0.795644,11.85,8.10876
0.795644,12.35,8.55035
0.795644,12.65,13.9625
0.795644,13.071,17.7406
0.795644,13.571,7.44185
0.795644,14.1,5.50565
0.795644,14.6851,11.3914
0.892728,0.100174,3.72704
0.892728,0.112398,3.82567
0.892728,0.126115,4.02515
0.892728,0.141505,4.39752
0.892728,0.158772,5.06088
0.892728,0.178146,6.20501
0.892728,0.194196,7.54834
0.892728,0.20569,8.76496
0.892728,0.224278,11.2222
0.892728,0.251647,15.921
0.892728,0.282355,22.1224
0.892728,0.31681,28.0021
0.892728,0.355471,30.6777
0.892728,0.398849,35.1046
0.892728,0.447521,51.0281
0.892728,0.502131,72.2911
0.892728,0.563406,85.4179
0.892728,0.632159,103.15
0.892728,0.709301,143.157
0.892728,0.795857,202.635
0.892728,0.892976,255.798
0.892728,1.00194,254.852
0.892728,1.12421,196.132
0.892728,1.2614,190.119
0.892728,1.41533,227.505
0.892728,1.58804,313.33
0.892728,1.78182,409.304
0.892728,1.99926,509.161
0.892728,2.24323,446.433
0.892728,2.51697,513.685
0.892728,2.82412,468.187
0.892728,3.16874,490.068
0.892728,3.55543,376.315
0.892728,3.9893,390.117
0.892728,4.47611,403.08
0.892728,5.02233,251.772
0.892728,5.40557,233.017
0.892728,5.72963,245.63
0.892728,6.32287,184.41
0.892728,6.84323,142.245
0.892728,7.1,120.796
0.892728,7.35121,113.377
0.892728,7.60121,114.053
0.892728,7.8,110.173
0.892728,8.05,103.589
0.892728,8.30897,83.8809
0.892728,8.45896,66.1611
0.892728,8.65,49.8601
0.892728,8.95,51.3857
0.892728,9.27258,63.839
0.892728,9.62259,68.7857
0.892728,10,36.1689
0.892728,10.3989,17.2241
0.892728,10.7989,30.5423
0.892728,11.15,42.8189
0.892728,11.4,37.6923
0.892728,11.85,11.7298
0.892728,12.35,11.956
0.892728,12.65,17.9778
0.892728,13.071,22.6383
0.892728,13.571,9.52895
0.892728,14.1,7.08992
0.892728,14.6851,14.1497


==> makepdf.sh <==
#!/bin/sh
pdflatex main
bibtex  main
pdflatex  main
pdflatex  main

